EOS -- A Software for Flavor Physics Phenomenology

EOS is an open-source software for a variety of computational tasks in flavor physics. Its use cases include theory predictions within and beyond the Standard Model of particle physics, Bayesian inference of theory parameters from experimental and theoretical likelihoods, and simulation of pseudo events for a number of signal processes. EOS ensures high-performance computations through a C++ back-end and ease of usability through a Python front-end. To achieve this flexibility, EOS enables the user to select from a variety of implementations of the relevant decay processes and hadronic matrix elements at run time. In this article, we describe the general structure of the software framework and provide basic examples. Further details and in-depth interactive examples are provided as part of the EOS online documentation.

==> anc/basics.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Basics\n",
    "\n",
    "This notebook will introduce you to the basic data types and operations that are needed to use EOS."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Importing the module\n",
    "\n",
    "Before you can begin using EOS, you need to load it into your Python interpreter. We achieve this with the ``import`` keyword."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import eos"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The import statement should go through without any error messages. If there are errors, they might be related to the following issues:\n",
    " - missing Python packages (try to run ``!pip3 install -U matplotlib numpy scipy``);\n",
    " - you might have forgotten to tell the Python interpreter where you installed EOS to ( this should only happen if you have **not** installed EOS using ``pip``)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## (Almost) Everything can be a Parameter\n",
    "\n",
    "In EOS we make a lot of use of the ``eos.Parameter`` class. It provides access to one real-valued and scalar parameter, among a diverse and large set of parameters. You cannot create an object of type ``eos.Parameter`` yourself. Instead, you can create a new\n",
    "set of parameters, from which your favourite parameter can be extracted and looked at."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "parameters = eos.Parameters()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The variable ``parameters`` now contains all of your parameters. You can use ``display(parameters)`` to see the full list, which is rather lengthy. Let's have a look at something more manageable: the parameters for the muon mass:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <table>\n",
       "        <tr>\n",
       "            <th>$$m_\\mu$$</th>\n",
       "            <td>(eos.Parameter)</td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>current value</th>\n",
       "            <td><tt>0.105658</tt></td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>default value</th>\n",
       "            <td><tt>0.105658</tt></td>\n",
       "        </tr>\n",
       "    </table>"
      ],
      "text/plain": [
       "<_eos.Parameter at 0x7ff71b837648>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "parameters['mass::mu']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Let's highlight some aspects of this output:\n",
    " - Parameters have a rigid naming scheme, and must contain at least two parts: the *prefix* part, which is separated by ``::`` from  the *name part*.\n",
    " - The masses of all fields, elementary or composite, are collected in the ``mass`` namespace.\n",
    " - EOS uses Giga electron Volt (GeV) for all masses, momenta and energies. \n",
    " - A parameter has a current value, and a default value. Both are shown, which makes it easy to see if a parameter has been modified.\n",
    "\n",
    "Let's do just that: we can modify the value of the muon mass. This is unlikely to be necessary, since it has been measured to such a high precision, but useful to illustrate how to work with parameters."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <table>\n",
       "        <tr>\n",
       "            <th>$$m_\\mu$$</th>\n",
       "            <td>(eos.Parameter)</td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>current value</th>\n",
       "            <td><tt>1.779</tt></td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>default value</th>\n",
       "            <td><tt>0.105658</tt></td>\n",
       "        </tr>\n",
       "    </table>"
      ],
      "text/plain": [
       "<_eos.Parameter at 0x7ff71b837510>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "m_mu = parameters['mass::mu']\n",
    "m_mu.set(1.779)  # we just made the muon as heavy as the tauon!\n",
    "display(m_mu)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "It's important to understand that the object is not living in \"isolation\", it is still part of the same parameter set (``parameters``). Accessing the muon mass through parameters again will therefore show the same information as ``m_mu``, but this time the modified mass value will be included as \"current value\" ."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <table>\n",
       "        <tr>\n",
       "            <th>$$m_\\mu$$</th>\n",
       "            <td>(eos.Parameter)</td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>current value</th>\n",
       "            <td><tt>1.779</tt></td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>default value</th>\n",
       "            <td><tt>0.105658</tt></td>\n",
       "        </tr>\n",
       "    </table>"
      ],
      "text/plain": [
       "<_eos.Parameter at 0x7ff71b8378b8>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "parameters['mass::mu']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Brilliant! But what about if we want or need to have two independent sets of parameters? This could be needed, for example, to compare theory predictions for two different choices of parameters."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <table>\n",
       "        <tr>\n",
       "            <th>$$m_\\mu$$</th>\n",
       "            <td>(eos.Parameter)</td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>current value</th>\n",
       "            <td><tt>0.105658</tt></td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>default value</th>\n",
       "            <td><tt>0.105658</tt></td>\n",
       "        </tr>\n",
       "    </table>"
      ],
      "text/plain": [
       "<_eos.Parameter at 0x7ff71b8379f0>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "more_parameters = eos.Parameters()\n",
    "more_parameters['mass::mu']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Very good! We see that each call to ``eos.Parameters`` creates and independent set of parameters, which start out with the defaults.\n",
    "You can browse the full list of parameters known to EOS by running ``display(eos.Parameters())`` or by going online to the [EOS documentation](https://eos.github.io/doc/parameters)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can access a parameter's name and LaTeX representation using the ``name`` or ``latex`` method seen below. The value is obtained using the ``evaluate`` method."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'mass::mu'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "'$m_\\\\mu$'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1.779"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(m_mu.name())\n",
    "display(m_mu.latex())\n",
    "display(m_mu.evaluate())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can also treat a Parameter object just like any other Python object. It can be part of a ``list``, a ``dict``, or a ``tuple``:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "    <table>\n",
       "        <tr>\n",
       "            <th>$$m_e$$</th>\n",
       "            <td>(eos.Parameter)</td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>current value</th>\n",
       "            <td><tt>0.000510999</tt></td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>default value</th>\n",
       "            <td><tt>0.000510999</tt></td>\n",
       "        </tr>\n",
       "    </table>"
      ],
      "text/plain": [
       "<_eos.Parameter at 0x7ff71b837a58>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "\n",
       "    <table>\n",
       "        <tr>\n",
       "            <th>$$m_\\mu$$</th>\n",
       "            <td>(eos.Parameter)</td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>current value</th>\n",
       "            <td><tt>1.779</tt></td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>default value</th>\n",
       "            <td><tt>0.105658</tt></td>\n",
       "        </tr>\n",
       "    </table>"
      ],
      "text/plain": [
       "<_eos.Parameter at 0x7ff71b837988>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "\n",
       "    <table>\n",
       "        <tr>\n",
       "            <th>$$m_\\tau$$</th>\n",
       "            <td>(eos.Parameter)</td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>current value</th>\n",
       "            <td><tt>1.77682</tt></td>\n",
       "        </tr>\n",
       "        <tr>\n",
       "            <th>default value</th>\n",
       "            <td><tt>1.77682</tt></td>\n",
       "        </tr>\n",
       "    </table>"
      ],
      "text/plain": [
       "<_eos.Parameter at 0x7ff71b837920>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "{'mass::e': '$m_e$', 'mass::mu': '$m_\\\\mu$', 'mass::tau': '$m_\\\\tau$'}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "lepton_masses = [parameters['mass::' + l] for l in ['e', 'mu', 'tau']]\n",
    "[display(p) for p in lepton_masses]\n",
    "translation = { p.name(): p.latex() for p in lepton_masses}\n",
    "display(translation)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "These properties make it possible to bind a function to an arbitrary number of parameters, let the function evaluate these parameters in a computationally efficients way, and let the user change these parameters at a whim. Parameters are meant to be **shared**, i.e., a single set of parameters is meant to be used by arbitrary number of functions. The sharing of parameters is cause for the versatility in the EOS use cases."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Kinematics and kinematic variables\n",
    "\n",
    "EOS makes also plentiful use of the ``eos.Kinematics`` class. Objects of this class are used to store a set of real-valued and scalar kinematic variables by name. Contrary to the parameters, there are no default variables or values. This would not make much sense: kinematic variables pertain to a single process. Consequently, naming of kinematic variables does not require a distinction by any sort of ``prefix``. We will see what kinematic variables a process requires in a later section.\n",
    "You can create an empty set of kinematic variables as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "kinematics = eos.Kinematics()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can populate this object with a choice of kinematic variables:\n",
    " - We generally use ``q2`` or ``p2`` to denote the square of four momentum ``q`` or ``p``.\n",
    " - We generally use ``E_pi`` or ``E_gamma`` for the energy of a final state in the rest frame of the respective initial state.\n",
    " - We usually parametrize helicity angles via their cosines, e.g., ``cos(theta_l)`` or ``cos(theta_pi)``.\n",
    "As for parameters, we use powers of GeV as units."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "k1 = kinematics.declare('q2',             1.0)   # 1 GeV^2\n",
    "k2 = kinematics.declare('E_pi',           0.139) # 139 MeV, a pion at rest!\n",
    "k3 = kinematics.declare('cos(theta_pi)', -1.0)   # negative values are OK!"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">q2</tt></th><td>1.0</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">E_pi</tt></th><td>0.139</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">cos(theta_pi)</tt></th><td>-1.0</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Kinematics at 0x7ff73f745068>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "display(kinematics)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "There are two ways to directly create the ``eos.Kinematics`` object populated with the variables you need.\n",
    "The first way works if all your kinematic variables names are also valid Python identifiers. (In the above example, ``cos(...)`` is **not** a valid identifier.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">q2</tt></th><td>1.0</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">E_pi</tt></th><td>0.139</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Kinematics at 0x7ff71b7fb340>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kinematics = eos.Kinematics(q2=1.0, E_pi=0.139)\n",
    "display(kinematics)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The second way works also for variable names that are not valid identifiers. It uses Python \"keyword arguments\":"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">q2</tt></th><td>1.0</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">E_pi</tt></th><td>0.139</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">cos(theta_l)</tt></th><td>-1.0</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Kinematics at 0x7ff71b7fb490>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kinematics = eos.Kinematics({\n",
    "    'q2': 1.0, 'E_pi': 0.139, 'cos(theta_l)': -1.0\n",
    "})\n",
    "display(kinematics)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can extract a kinematic variable from the set using the ``[...]`` operator:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <table>\n",
       "            <tr>\n",
       "                <th>q2</th>\n",
       "                <td>(eos.KinematicVariable)</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <th>current value</th>\n",
       "                <td><tt>1.0</tt></td>\n",
       "            </tr>\n",
       "        </table>"
      ],
      "text/plain": [
       "<_eos.KinematicVariable at 0x7ff71b7fd100>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "k1 = kinematics['q2']\n",
    "display(k1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also modify the set by setting the value of an individual kinematic variable:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">q2</tt></th><td>16.0</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">E_pi</tt></th><td>0.139</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">cos(theta_l)</tt></th><td>-1.0</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Kinematics at 0x7ff71b7fb490>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "k1.set(16.0)\n",
    "display(kinematics)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Kinematic variables and their naming *usually* pertain to only a single observable. When creating observables, we therefore *usually* create an independet set of kinematic variables per observable. Nevertheless, it is possible to create observables that have a common set of kinematic variables. This makes it possible to investigate correlations among observables that share a kinematic variable (e.g., LFU ratios such as $R_K$ as a functions of the lower dilepton momentum cut-off)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Options and what they impact\n",
    "\n",
    "EOS allows us to modify the behaviour of processes through objects of the ``eos.Options`` class. In many cases, the processes have a default set of options, e.g., the process's default choice of hadronic form factors, its default choice of BSM model, and so on.\n",
    "In some cases, it does not make sense to have a default choice, e.g., when evaluating a single hadronic form factor. In such cases,\n",
    "you will see an error expressed through a Python exception.\n",
    "\n",
    "Contrary to parameters and kinematic variables, EOS does not permit to change a process's options after the creation. To make this abundantly clear: if you change an ``eos.Options`` object after it has been used (in, e.g. an observable), none of your modifications to the options will have any effect on the user (again, e.g. an observable)\n",
    "\n",
    "You can create a new and empty set of options as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "options = eos.Options()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now populate this object with individual options. Options are pairs of strings. Within each pair, we refer to the first element as the **key** and to the second element as the **value**. Typical keys include:\n",
    " - ``model``, to select a BSM model;\n",
    " - ``form-factors``, to select the parametrization of the hadronic form factors in semileptonic decays;\n",
    " - ``l``, to select a lepton flavour;\n",
    " - ``q``, to select a quark flavour (typically for a spectator quark).\n",
    "\n",
    "Option values are specific to both the process and the option key:\n",
    " - ``model`` can typically take values such as ``SM`` (for the Standard Model), ``CKM`` (to parametrize each CKM matrix element and fit for absolute value or complex phase), and ``WET`` (to parametrize the Wilson coefficients of the Weak Effective Theory);\n",
    " - ``form-factors`` can typically take values that identify a single paper (e.g. ``BSZ2015`` for a parametrization used in Bharuch, Straub, Zwicky 2015);\n",
    " - ``l`` can typically take values ``e``, ``mu`` and ``tau``;\n",
    " - ``q`` can typically take values ``u``, ``d``, ``s``, and ``c``.\n",
    "\n",
    "Option keys a specific to a process. Presently, there is no way to list all option keys that a process understands, or to see their possible values. We are working on that!\n",
    "\n",
    "Adding options to the set can be achieved by the following:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "options.declare('model', 'CKM')\n",
    "options.declare('form-factors', 'BSZ2015')\n",
    "options.declare('l', 'mu')                 # Since we are all so \"cautiously excited\"!\n",
    "options.declare('q', 's')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">form-factors</tt></th><td>BSZ2015</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">l</tt></th><td>mu</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">model</tt></th><td>CKM</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">q</tt></th><td>s</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Options at 0x7ff71b7fb308>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "options"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "There are two ways to directly create an ``eos.Options`` object populated with the options you need. The first way works if all your option keys are also valid Python identifiers. (In the above example ``form-factors`` is not a valid identifier.)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">l</tt></th><td>mu</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">model</tt></th><td>CKM</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">q</tt></th><td>s</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Options at 0x7ff71b7fb6f8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "options = eos.Options(l='mu', q='s', model='CKM')\n",
    "display(options)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The second way works also for option keys that are not valid identifiers. It uses Python \"keyword arguments\":"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">form-factors</tt></th><td>BSZ2015</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">l</tt></th><td>tau</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">model</tt></th><td>WET</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">q</tt></th><td>s</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Options at 0x7ff71b7fb9d0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "options = eos.Options({\n",
    "    'form-factors': 'BSZ2015',\n",
    "    'model': 'WET',\n",
    "    'l': 'tau',\n",
    "    'q': 's'\n",
    "})\n",
    "display(options)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Applying what we learned: creating our first Observable\n",
    "\n",
    "EOS uses the class ``eos.Observable`` to provide theory predictions for a variety of processes and their associated observables.\n",
    "A list of all observables known to EOS is available online in the documentation, or via:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    " # The list is rather long; uncomment the following line by removing the leading '#'\n",
    " # eos.Observables()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To create an observable, we require:\n",
    " - its name,\n",
    " - a set of parameters that it will be bound to,\n",
    " - a set of kinematic variables that it will be bound to,\n",
    " - a set of options."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <table>\n",
       "            <tr>\n",
       "                <th>B_q->ll::BR@Untagged</th>\n",
       "                <td colspan=\"2\">(eos.Observable)</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <th rowspan=\"1\">kinematics</th>\n",
       "                <td colspan=2>none</td>\n",
       "            </tr>\n",
       "            \n",
       "            <tr>\n",
       "                <th rowspan=\"3\">options</th>\n",
       "                <th>l</th><td>mu</td>\n",
       "            </tr>\n",
       "            <tr><th>model</th><td>WET</td></tr>\n",
       "<tr><th>q</th><td>s</td></tr>\n",
       "            <tr>\n",
       "                <th>current value</th>\n",
       "                <td colspan=\"2\"><tt>3.567e-09</tt></td>\n",
       "            </tr>\n",
       "        </table>"
      ],
      "text/plain": [
       "<_eos.Observable at 0x7ff71b801298>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "----\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "\n",
       "        <table>\n",
       "            <tr>\n",
       "                <th>B->D^*lnu::A_FB</th>\n",
       "                <td colspan=\"2\">(eos.Observable)</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <th rowspan=\"2\">kinematics</th>\n",
       "                <th>q2_min</th><td>0.02</td>\n",
       "            </tr>\n",
       "            <tr><th>q2_max</th><td>10.67</td></tr>\n",
       "            <tr>\n",
       "                <th rowspan=\"1\">options</th>\n",
       "                <th>l</th><td>mu</td>\n",
       "            </tr>\n",
       "            \n",
       "            <tr>\n",
       "                <th>current value</th>\n",
       "                <td colspan=\"2\"><tt>0.1674</tt></td>\n",
       "            </tr>\n",
       "        </table>"
      ],
      "text/plain": [
       "<_eos.Observable at 0x7ff71b8012f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "observable1 = eos.Observable.make('B_q->ll::BR@Untagged',\n",
    "        eos.Parameters(),\n",
    "        eos.Kinematics(),\n",
    "        eos.Options(model='WET', q='s', l='mu')\n",
    ")\n",
    "display(observable1)\n",
    "print('----')\n",
    "observable2 = eos.Observable.make('B->D^*lnu::A_FB',\n",
    "        eos.Parameters(),\n",
    "        eos.Kinematics(q2_min=0.02, q2_max=10.67),\n",
    "        eos.Options(l='mu')\n",
    ")\n",
    "display(observable2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can access an observable's set of parameters through the ``parameters`` method:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "False"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "observable1.parameters() == observable2.parameters()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As you can see, the two observables do not share a common set of parameters, even though all their parameter values are identical. Changes to the parameters of ``observable1`` do not affect ``observable2``."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can also access the set of kinematic variables through the ``kinematics`` method:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">q2_min</tt></th><td>0.02</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">q2_max</tt></th><td>10.67</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Kinematics at 0x7ff71b8013a0>"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "observable2.kinematics()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, you can access the set of options with which an ``eos.Observable`` has been constructed through the ``options`` method:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th><tt style=\"color:grey\">l</tt></th><td>mu</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">model</tt></th><td>WET</td></tr>\n",
       "<tr><th><tt style=\"color:grey\">q</tt></th><td>s</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.Options at 0x7ff71b801450>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "observable1.options()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Any observable can be handled just like any other Python object. For example, we can readily create a list of observables that differ only by one of their kinematic variables, e.g. to plot an observables as a function of the kinematic variable."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.07568167619600394,\n",
       " 0.14540687361030025,\n",
       " 0.18550212944207703,\n",
       " 0.20752414012171227,\n",
       " 0.2160779168296866,\n",
       " 0.21324089622890918,\n",
       " 0.19946563045552954,\n",
       " 0.17338309618702236,\n",
       " 0.12940814736260464,\n",
       " 0.017723854042111166]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy\n",
    "\n",
    "parameters  = eos.Parameters()\n",
    "observables = [\n",
    "    eos.Observable.make('B->D^*lnu::A_FB(q2)', parameters, eos.Kinematics(q2=q2), eos.Options())\n",
    "    for q2 in numpy.linspace(1.00, 10.67, 10)\n",
    "]\n",
    "\n",
    "values = [o.evaluate() for o in observables]\n",
    "display(values)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "With this knowledge, you can now proceed to look at the example use cases in the documentation and the other interactive notebook examples."
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/inference.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:07.683422Z",
     "start_time": "2021-10-21T13:15:06.488064Z"
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import eos"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Parameter Inference"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "EOS can infer parameters based on a database of experimental or theoretical constraints and its built-in observables.\n",
    "The examples in this notebook illustrate how to find a specific constraint from the list of all built-in observables,\n",
    "construct an ``Analysis`` object that represents the statistical analysis,\n",
    "and infer mean value and standard deviation of a list of parameters through optimization or Monte Carlo methods."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Listing the built-in Constraints"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can show the list of constraints using the ``Constraints`` class.  Searching for a specific constraint is possible by filtering for specific strings in the constraint name’s *prefix*, *name*, or *suffix* parts. The following example only shows constraints that contain a `'->D'` in the prefix part:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:08.490501Z",
     "start_time": "2021-10-21T13:15:07.686555Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "            function toggle_obs(obs_anchor, id) {\n",
       "                var query_dots   = 'span.dots[id=\"' + id + '\"]'\n",
       "                var query_values = 'span.values[id=\"' + id + '\"]'\n",
       "                var dots   = obs_anchor.querySelector(query_dots)\n",
       "                var values = obs_anchor.querySelector(query_values)\n",
       "                if (dots.style.display == \"none\") {\n",
       "                    dots.style.display   = \"inline\"\n",
       "                    values.style.display = \"none\"\n",
       "                } else {\n",
       "                    dots.style.display   = \"none\"\n",
       "                    values.style.display = \"inline\"\n",
       "                }\n",
       "            }\n",
       "        </script>\n",
       "        <table>\n",
       "            <colgroup>\n",
       "                <col width=\"50%\" id=\"qn\"     style=\"min-width: 200px\">\n",
       "                <col width=\"25%\" id=\"type\"   style=\"min-width: 200px\">\n",
       "                <col width=\"15%\" id=\"type\"   style=\"min-width: 100px\">\n",
       "                <col width=\"10%\" id=\"ref\"    style=\"min-width: 100px\">\n",
       "            </colgroup>\n",
       "            <thead>\n",
       "                <tr>\n",
       "                    <th>qualified name</th>\n",
       "                    <th>observables</th>\n",
       "                    <th>type</th>\n",
       "                    <th>reference</th>\n",
       "                </tr>\n",
       "            </thead>\n",
       "                <tr>\n",
       "                    <td><tt>B->D::f_++f_0@FNAL+MILC:2015B</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D::f_+(q2)</tt><br/><tt>B->D::f_0(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1503.07237\"\">FNAL+MILC:2015B</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D::f_++f_0@HPQCD:2015A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D::f_+(q2)</tt><br/><tt>B->D::f_0(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1505.03925\"\">HPQCD:2015A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D::f_+@FKKM:2008A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D::f_+(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/0809.0222\"\">FKKM:2008A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^(*)::FormFactors[f_+,f_0,A_0,A_1,A_2,V,T_1,T_2,T_23]@GKvD:2018A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::A_2(q2)</tt><br/><tt>B->D^*::V(q2)</tt><br/><tt>B->D^*::A_0(q2)</tt><br/><tt>B->D^*::T_23(q2)</tt><br/><tt>B->D^*::A_1(q2)</tt><br/><tt>B->D::f_0(q2)</tt><br/><tt>B->D^*::T_2(q2)</tt><br/><tt>B->D::f_+(q2)</tt><br/><tt>B->D^*::T_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1811.00983\"\">GKvD:2018A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^(*)::FormFactors[f_+,f_0,f_T,A_0,A_1,A_2,V,T_1,T_2,T_23]@GKvD:2018A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::A_2(q2)</tt><br/><tt>B->D^*::V(q2)</tt><br/><tt>B->D^*::A_0(q2)</tt><br/><tt>B->D^*::T_23(q2)</tt><br/><tt>B->D^*::A_1(q2)</tt><br/><tt>B->D::f_0(q2)</tt><br/><tt>B->D^*::T_2(q2)</tt><br/><tt>B->D::f_T(q2)</tt><br/><tt>B->D::f_+(q2)</tt><br/><tt>B->D^*::T_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1811.00983\"\">GKvD:2018A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^(*)::FormFactors[parametric,LCSRLattice]@GKvD:2018A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D::alpha^f0_1@BSZ2015</tt><br/><tt>B->D^*::alpha^V_0@BSZ2015</tt><br/><tt>B->D^*::alpha^T1_2@BSZ2015</tt><br/><tt>B->D::alpha^fT_0@BSZ2015</tt><br/><tt>B->D^*::alpha^A1_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T2_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T23_2@BSZ2015</tt><br/><tt>B->D^*::alpha^A0_0@BSZ2015</tt><br/><tt>B->D^*::alpha^A12_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T1_0@BSZ2015</tt><br/><tt>B->D^*::alpha^A0_2@BSZ2015</tt><br/><tt>B->D::alpha^f+_0@BSZ2015</tt><br/><tt>B->D^*::alpha^V_2@BSZ2015</tt><br/><tt>B->D::alpha^f+_2@BSZ2015</tt><br/><tt>B->D::alpha^fT_1@BSZ2015</tt><br/><tt>B->D^*::alpha^A1_0@BSZ2015</tt><br/><tt>B->D^*::alpha^V_1@BSZ2015</tt><br/><tt>B->D::alpha^fT_2@BSZ2015</tt><br/><tt>B->D::alpha^f+_1@BSZ2015</tt><br/><tt>B->D^*::alpha^A0_1@BSZ2015</tt><br/><tt>B->D::alpha^f0_2@BSZ2015</tt><br/><tt>B->D^*::alpha^T2_2@BSZ2015</tt><br/><tt>B->D^*::alpha^T23_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T1_1@BSZ2015</tt><br/><tt>B->D^*::alpha^A1_2@BSZ2015</tt><br/><tt>B->D^*::alpha^A12_2@BSZ2015</tt><br/><tt>B->D^*::alpha^T23_0@BSZ2015</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1811.00983\"\">GKvD:2018A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^(*)::FormFactors[parametric,LCSR]@GKvD:2018A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D::alpha^f0_1@BSZ2015</tt><br/><tt>B->D^*::alpha^V_0@BSZ2015</tt><br/><tt>B->D^*::alpha^T1_2@BSZ2015</tt><br/><tt>B->D::alpha^fT_0@BSZ2015</tt><br/><tt>B->D^*::alpha^A1_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T2_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T23_2@BSZ2015</tt><br/><tt>B->D^*::alpha^A0_0@BSZ2015</tt><br/><tt>B->D^*::alpha^A12_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T1_0@BSZ2015</tt><br/><tt>B->D^*::alpha^A0_2@BSZ2015</tt><br/><tt>B->D::alpha^f+_0@BSZ2015</tt><br/><tt>B->D^*::alpha^V_2@BSZ2015</tt><br/><tt>B->D::alpha^f+_2@BSZ2015</tt><br/><tt>B->D::alpha^fT_1@BSZ2015</tt><br/><tt>B->D^*::alpha^A1_0@BSZ2015</tt><br/><tt>B->D^*::alpha^V_1@BSZ2015</tt><br/><tt>B->D::alpha^fT_2@BSZ2015</tt><br/><tt>B->D::alpha^f+_1@BSZ2015</tt><br/><tt>B->D^*::alpha^A0_1@BSZ2015</tt><br/><tt>B->D::alpha^f0_2@BSZ2015</tt><br/><tt>B->D^*::alpha^T2_2@BSZ2015</tt><br/><tt>B->D^*::alpha^T23_1@BSZ2015</tt><br/><tt>B->D^*::alpha^T1_1@BSZ2015</tt><br/><tt>B->D^*::alpha^A1_2@BSZ2015</tt><br/><tt>B->D^*::alpha^A12_2@BSZ2015</tt><br/><tt>B->D^*::alpha^T23_0@BSZ2015</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1811.00983\"\">GKvD:2018A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^(*)lnu::R_D^(*)@HFLAV:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->Dlnu::R_D</tt><br/><tt>B->D^*lnu::R_D^*</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1909.12524\"\">HFLAV:2019A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^*::A_1@FKKM:2008A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::A_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/0809.0222\"\">FKKM:2008A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^*::A_1[s_max]@FNAL+MILC:2014A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::A_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1403.0635\"\">FNAL+MILC:2014A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^*::A_1[s_max]@HFLAV:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::A_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1909.12524\"\">HFLAV:2019A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^*::A_1[s_max]@HPQCD:2017A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::A_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \"\">HPQCD:2017A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^*::A_2@FKKM:2008A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::A_2(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/0809.0222\"\">FKKM:2008A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B->D^*::V@FKKM:2008A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->D^*::V(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/0809.0222\"\">FKKM:2008A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B^0->D^+e^-nu::BRs@Belle:2015A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->Dlnu::BR</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1510.03657\"\">Belle:2015A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B^0->D^+l^-nu::KinematicalDistribution[w]@Belle:2015A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->Dlnu::P(w_min,w_max)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1510.03657\"\">Belle:2015A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B^0->D^+mu^-nu::BRs@Belle:2015A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B->Dlnu::BR</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \" href=\"https://arxiv.org/abs/1510.03657\"\">Belle:2015A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B_s->D_s::f_++f_0@HPQCD:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B_s->D_s::f_0(q2)</tt><br/><tt>B_s->D_s::f_+(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \"\">HPQCD:2019A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B_s->D_s^(*)::FormFactors[f_+,f_0,A_0,A_1,A_2,V,T_1,T_2,T_23]@BGJvD:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B_s->D_s^*::A_1(q2)</tt><br/><tt>B_s->D_s^*::A_0(q2)</tt><br/><tt>B_s->D_s^*::T_1(q2)</tt><br/><tt>B_s->D_s^*::V(q2)</tt><br/><tt>B_s->D_s::f_+(q2)</tt><br/><tt>B_s->D_s^*::A_2(q2)</tt><br/><tt>B_s->D_s::f_0(q2)</tt><br/><tt>B_s->D_s^*::T_2(q2)</tt><br/><tt>B_s->D_s^*::T_23(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \"\">BGJvD:2019A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B_s->D_s^(*)::FormFactors[f_+,f_0,f_T,A_0,A_1,A_2,V,T_1,T_2,T_23]@BGJvD:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B_s->D_s^*::A_1(q2)</tt><br/><tt>B_s->D_s^*::A_0(q2)</tt><br/><tt>B_s->D_s^*::T_1(q2)</tt><br/><tt>B_s->D_s^*::V(q2)</tt><br/><tt>B_s->D_s::f_+(q2)</tt><br/><tt>B_s->D_s^*::A_2(q2)</tt><br/><tt>B_s->D_s::f_0(q2)</tt><br/><tt>B_s->D_s^*::T_2(q2)</tt><br/><tt>B_s->D_s::f_T(q2)</tt><br/><tt>B_s->D_s^*::T_23(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \"\">BGJvD:2019A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B_s->D_s^(*)::FormFactors[parametric,LCSRLattice]@BGJvD:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B_s->D_s::alpha^f0_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f+_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^V_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A1_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^fT_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A1_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A12_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T2_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A0_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A1_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A12_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^V_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^fT_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T2_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T23_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^V_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T23_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T1_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T23_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T1_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f+_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A0_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A0_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f+_2@BSZ2015</tt><br/><tt>B_s->D_s::alpha^fT_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T1_0@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f0_2@BSZ2015</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \"\">BGJvD:2019A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B_s->D_s^(*)::FormFactors[parametric,LCSR]@BGJvD:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B_s->D_s::alpha^f0_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f+_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^V_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A1_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^fT_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A1_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A12_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T2_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A0_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A1_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A12_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^V_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^fT_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T2_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T23_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^V_0@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T23_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T1_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T23_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T1_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f+_1@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A0_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^A0_1@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f+_2@BSZ2015</tt><br/><tt>B_s->D_s::alpha^fT_2@BSZ2015</tt><br/><tt>B_s->D_s^*::alpha^T1_0@BSZ2015</tt><br/><tt>B_s->D_s::alpha^f0_2@BSZ2015</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>MultivariateGaussian(Covariance)</td>\n",
       "                    <td><a \"\">BGJvD:2019A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B_s->D_s^*::A_1[s_max]@HPQCD:2017A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B_s->D_s^*::A_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \"\">HPQCD:2017A</a></td>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <td><tt>B_s->D_s^*::A_1[s_max]@HPQCD:2019A</tt></td>\n",
       "                    <td><a onclick=\"toggle_obs(this, 'con0-obs')\">\n",
       "                <span class=\"dots\"   id=\"con0-obs\" style=\"display: inline; text-align: left\">...</span>\n",
       "                <span class=\"values\" id=\"con0-obs\" style=\"display: none;   text-align: left\">\n",
       "               <tt>B_s->D_s^*::A_1(q2)</tt>\n",
       "                </span>\n",
       "            </a></td>\n",
       "                    <td>Gaussian</td>\n",
       "                    <td><a \"\">HPQCD:2019A</a></td>\n",
       "                </tr>\n",
       "            </table>\n",
       "        "
      ],
      "text/plain": [
       "<eos.constraint.Constraints at 0x7feb18fd80d8>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eos.Constraints(prefix='->D')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Visualizing the built-in Constraints"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For what follows we will use the two experimental constraints ``B^0->D^+e^-nu::BRs@Belle:2015A``\n",
    "and ``B^0->D^+mu^-nu::BRs@Belle:2015A``, to infer the CKM matrix element $|V_{cb}|$. We can readily\n",
    "display these two constraints, along with the default theory prediction (without any uncertainties),\n",
    "using the following code:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:11.112132Z",
     "start_time": "2021-10-21T13:15:08.493463Z"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:   plotting EOS observable \"B->Dlnu::dBR/dq2;l=e,q=d\"\n",
      "WARNING:matplotlib.font_manager:findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$', 'range': [0.0, 11.63] },\n",
    "        'y': { 'label': r'$d\\mathcal{B}/dq^2$',                    'range': [0.0,  5e-3] },\n",
    "        'legend': { 'location': 'lower left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'$\\ell=e$',\n",
    "            'type': 'observable',\n",
    "            'observable': 'B->Dlnu::dBR/dq2;l=e,q=d',\n",
    "            'variable': 'q2',\n",
    "            'color': 'black',\n",
    "            'range': [0.02, 11.63],\n",
    "        },\n",
    "        {\n",
    "            'label': r'Belle 2015 $\\ell=e,\\, q=d$',\n",
    "            'type': 'constraint',\n",
    "            'color': 'C0',\n",
    "            'constraints': 'B^0->D^+e^-nu::BRs@Belle:2015A',\n",
    "            'observable': 'B->Dlnu::BR',\n",
    "            'variable': 'q2',\n",
    "            'rescale-by-width': True\n",
    "        },\n",
    "        {\n",
    "            'label': r'Belle 2015 $\\ell=\\mu,\\,q=d$',\n",
    "            'type': 'constraint',\n",
    "            'color': 'C1',\n",
    "            'constraints': 'B^0->D^+mu^-nu::BRs@Belle:2015A',\n",
    "            'observable': 'B->Dlnu::BR',\n",
    "            'variable': 'q2',\n",
    "            'rescale-by-width': True\n",
    "        },\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Defining the Statistical Analysis"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To define our statistical analysis for the inference of $|V_{cb}|$ from measurements\n",
    "of the $\\bar{B}\\to D\\ell^-\\bar\\nu$ branching ratios, some decisions are needed.\n",
    "First, we must decide how to parametrize the hadronic form factors that emerge\n",
    "in semileptonic $\\bar{B}\\to D$ transitions.\n",
    "For what follows we will use the [BSZ:2015A] parametrization.\n",
    "Next, we must decide the theory input for the form factors. For what follows we will combine the correlated lattice QCD results published by the Fermilab/MILC and HPQCD collaborations in 2015.\n",
    "\n",
    "We then create an ``Analysis`` object as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:11.719803Z",
     "start_time": "2021-10-21T13:15:11.115258Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Creating analysis with 6 priors, 4 EOS-wide constraints, 2 global options, 0 manually-entered constraints and 0 fixed parameters.\n",
      "INFO:EOS:likelihood probably depends on 46 parameter(s) that do not appear in the prior; check prior?\n"
     ]
    }
   ],
   "source": [
    "analysis_args = {\n",
    "    'global_options': { 'form-factors': 'BSZ2015', 'model': 'CKM' },\n",
    "    'priors': [\n",
    "        { 'parameter': 'CKM::abs(V_cb)',           'min':  38e-3, 'max':  45e-3 , 'type': 'uniform'},\n",
    "        { 'parameter': 'B->D::alpha^f+_0@BSZ2015', 'min':  0.0,   'max':  1.0   , 'type': 'uniform'},\n",
    "        { 'parameter': 'B->D::alpha^f+_1@BSZ2015', 'min': -4.0,   'max': -1.0   , 'type': 'uniform'},\n",
    "        { 'parameter': 'B->D::alpha^f+_2@BSZ2015', 'min': +4.0,   'max': +6.0   , 'type': 'uniform'},\n",
    "        { 'parameter': 'B->D::alpha^f0_1@BSZ2015', 'min': -1.0,   'max': +2.0   , 'type': 'uniform'},\n",
    "        { 'parameter': 'B->D::alpha^f0_2@BSZ2015', 'min': -2.0,   'max':  0.0   , 'type': 'uniform'}\n",
    "    ],\n",
    "    'likelihood': [\n",
    "        'B->D::f_++f_0@HPQCD:2015A',\n",
    "        'B->D::f_++f_0@FNAL+MILC:2015B',\n",
    "        'B^0->D^+e^-nu::BRs@Belle:2015A',\n",
    "        'B^0->D^+mu^-nu::BRs@Belle:2015A'\n",
    "    ]\n",
    "}\n",
    "analysis = eos.Analysis(**analysis_args)\n",
    "analysis.parameters['CKM::abs(V_cb)'].set(42.0e-3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In the above, the global options ensure that our choice of form factor parametrization is used throughout,\n",
    "and that for CKM matrix elements the `CKM` model is used. The latter provides parametric access to the\n",
    "$V_{cb}$ matrix element through two objects of type ``Parameter``:\n",
    "the absolute value ``CKM::abs(V_cb)`` and the complex phase ``CKM::arg(V_cb)``.\n",
    "The latter is not accessible from $b\\to c\\ell\\bar\\nu$.\n",
    "We provide the parameters in our analysis through the specifications of the Bayesian priors.\n",
    "In the above, each prior is a uniform prior that covers the range from ``min`` to ``max``.\n",
    "The likelihood is defined through a list constraints, which in the above includes both the experimental measurements by the Belle collaboration as well as the theoretical lattice QCD results.\n",
    "Finally, we set the starting value of ``CKM::abs(V_cb)`` to a sensible value of $42\\cdot 10^{-3}$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now proceed to optimize the log(posterior) through a call to ``analysis.optimize``.\n",
    "In a Jupyter notebook, it is useful to display the return value of this method, which illustrates the best-fit point.\n",
    "We can further display a summary of the goodness-of-fit information."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:12.063058Z",
     "start_time": "2021-10-21T13:15:11.724539Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Optimization goal achieved after 364 function evaluations\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th>parameter</th><th>value</th></tr>\n",
       "<tr><td>$|V_{cb}|$</td><td>0.0420</td></tr><tr><td>$\\alpha_{+,0}^{B \\to D,\\mathrm{BSZ2015}}$</td><td>0.6663</td></tr><tr><td>$\\alpha_{+,1}^{B \\to D,\\mathrm{BSZ2015}}$</td><td>-2.5529</td></tr><tr><td>$\\alpha_{+,2}^{B \\to D,\\mathrm{BSZ2015}}$</td><td>4.7292</td></tr><tr><td>$\\alpha_{0,1}^{B \\to D,\\mathrm{BSZ2015}}$</td><td>0.2434</td></tr><tr><td>$\\alpha_{0,2}^{B \\to D,\\mathrm{BSZ2015}}$</td><td>-1.0077</td></tr></table>"
      ],
      "text/plain": [
       "<eos.analysis.BestFitPoint at 0x7feb18fd8908>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th>constraint</th><th>&chi;<sup>2</sup></th><th>d.o.f.</th></tr>\n",
       "<tr><td><tt>B->D::f_++f_0@FNAL+MILC:2015B</tt></td><td>3.4919</td><td>7</td></tr>\n",
       "<tr><td><tt>B->D::f_++f_0@HPQCD:2015A</tt></td><td>2.9867</td><td>5</td></tr>\n",
       "<tr><td><tt>B^0->D^+e^-nu::BRs@Belle:2015A</tt></td><td>11.8910</td><td>10</td></tr>\n",
       "<tr><td><tt>B^0->D^+mu^-nu::BRs@Belle:2015A</tt></td><td>4.8879</td><td>10</td></tr>\n",
       "</table><br/>\n",
       "<table>\n",
       "<tr><th>total &chi;<sup>2</sup></th><td>23.2575</td></tr>\n",
       "<tr><th>total degrees of freedom</th><td>26</td></tr>\n",
       "<tr><th>p-value</th><td>61.8341%</td></tr>\n",
       "</table>\n"
      ],
      "text/plain": [
       "<_eos.GoodnessOfFit at 0x7feb18fd8810>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bfp = analysis.optimize()\n",
    "display(bfp)\n",
    "display(analysis.goodness_of_fit())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Sampling from the Posterior"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To sample from the posterior, EOS provides the ``Analysis.sample`` method.\n",
    "Optionally, this can also produce posterior-predictive samples for a list of observables.\n",
    "We can use these samples to illustrate the results of our fit in comparison to the\n",
    "experimental constraints.\n",
    "\n",
    "For this example, we produce such posterior-predictive samples for the differential\n",
    "$\\bar{B}\\to D^+e^-\\bar\\nu$ branching ratio in 40 points in the kinematical variable\n",
    "$q^2$; the square of the momentum transfer to the $e^-\\bar\\nu$ pair.\n",
    "Due to the strong dependence of the branching ratio on $q^2$, we do not distribute the\n",
    "points equally across the full phase space. Instead, we equally distribute half of\n",
    "the points in the interval $[0.02\\,\\text{GeV}^2, 1.00\\,\\text{GeV}^2]$ and the other\n",
    "half in the remainder of the phase space.\n",
    "\n",
    "We produce ``N`` $= 20000$ samples with a thinning factor (or ``stride``) of $5$. This means\n",
    "that ``stride * N`` $= 100000$ samples are produced, but only every $5$th sample is returned.\n",
    "This improves the quality of the samples by reducing the autocorrelation.\n",
    "Before the samples are produced, the Markov Chain self-adapts in a series of preruns,\n",
    "the number of which is governed by the ``preprun`` argument. In each prerun, ``pre_N``\n",
    "samples are drawn before the adaptation step. The samples obtained as part of the\n",
    "preruns are discarded. To ensure efficient sampling, the chain is started in the\n",
    "best-fit point obtained earlier through optimization."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:48.760963Z",
     "start_time": "2021-10-21T13:15:12.065321Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "eddddc4586434f97af33e01d489cd553",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/5 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 5\n",
      "INFO:EOS:Prerun 0: acceptance rate is   1%\n",
      "INFO:EOS:Prerun 1 out of 5\n",
      "INFO:EOS:Prerun 1: acceptance rate is  46%\n",
      "INFO:EOS:Prerun 2 out of 5\n",
      "INFO:EOS:Prerun 2: acceptance rate is  28%\n",
      "INFO:EOS:Prerun 3 out of 5\n",
      "INFO:EOS:Prerun 3: acceptance rate is  26%\n",
      "INFO:EOS:Prerun 4 out of 5\n",
      "INFO:EOS:Prerun 4: acceptance rate is  24%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "5a6dd0ff60f34aa68c5bc3a648dbcea0",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  26%\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "e_q2values  = np.unique(np.concatenate((np.linspace(0.02,  1.00, 20), np.linspace(1.00, 11.60, 20))))\n",
    "e_obs       = [eos.Observable.make(\n",
    "                  'B->Dlnu::dBR/dq2', analysis.parameters, eos.Kinematics(q2=q2),\n",
    "                  eos.Options({'form-factors': 'BSZ2015', 'l': 'e', 'q': 'd'}))\n",
    "              for q2 in e_q2values]\n",
    "parameter_samples, log_posterior, e_samples  = analysis.sample(N=20000, stride=5, pre_N=3000, preruns=5, start_point=bfp.point, observables=e_obs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The values of the log(posterior) are stored in ``log_weights``.\n",
    "The posterior-preditive samples for the observables are stored in ``e_samples``, and are only returned if the ``observables`` keyword argument is provided."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can plot our result using the `uncertainty` plot type. It expects a `data` item that contains the samples as well as the x-axis values used in the production of the samples. This plot type will interpolate between neighboring x-axis values, and display the $68\\%$ probability envelope along the median curve."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:49.386855Z",
     "start_time": "2021-10-21T13:15:48.763409Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$', 'range': [0.0, 11.63] },\n",
    "        'y': { 'label': r'$d\\mathcal{B}/dq^2$',                    'range': [0.0,  5e-3] },\n",
    "        'legend': { 'location': 'lower left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "          'label': r'$\\ell=\\mu$', 'type': 'uncertainty', 'range': [0.02, 11.60],\n",
    "          'data': { 'samples': e_samples, 'xvalues': e_q2values }\n",
    "        },\n",
    "        {\n",
    "            'label': r'Belle 2015 $\\ell=e,\\, q=d$',\n",
    "            'type': 'constraint',\n",
    "            'color': 'C0',\n",
    "            'constraints': 'B^0->D^+e^-nu::BRs@Belle:2015A',\n",
    "            'observable': 'B->Dlnu::BR',\n",
    "            'variable': 'q2',\n",
    "            'rescale-by-width': True\n",
    "        },\n",
    "        {\n",
    "            'label': r'Belle 2015 $\\ell=\\mu,\\,q=d$',\n",
    "            'type': 'constraint',\n",
    "            'color': 'C1',\n",
    "            'constraints': 'B^0->D^+mu^-nu::BRs@Belle:2015A',\n",
    "            'observable': 'B->Dlnu::BR',\n",
    "            'variable': 'q2',\n",
    "            'rescale-by-width': True\n",
    "        },\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The distribution of the parameter samples, here using $|V_{cb}|$ as an example, can be inspected using regular histograms or a smooth histogram based on a kernel density estimate (KDE). For the latter, the parameter ``bandwidth`` regulates the smoothing. EOS applies a relative bandwidth factor with respect to SciPy's best bandwidth estimate, i.e., specifying `'bandwidth': 2` double SciPy's estimate for the bandwidth."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:50.558814Z",
     "start_time": "2021-10-21T13:15:49.390176Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAAsTAAALEwEAmpwYAAArX0lEQVR4nO3deXRb130n8O/FDhIgwVWkRC0EZSla7NgQ5XhLHHeoJo2bnZabbmnSRk4608nxTCs102W6pJOxmlNl2jSN5WmcZmksi7bbsR3XJu1YjmwrEklZC0mbEiFR3HdwX4E7f+CBgiiAAMkHvAfg+zmHx+B7jw9fUwB+vPfdd6+QUoKIiEhvDFoHICIiioQFioiIdIkFioiIdIkFioiIdIkFioiIdIkFioiIdEmTAiWEOKDF864Uc6qLOdXFnOpJhYxA5uXUqgUVM7wQ4uOJ3B/nMcvmVOM50iVnPM8B5lRtv2JNOZP1+kVq5Ez4Z5JK50iLz8546bmLL9YvYK374z0m0c+RLjnXmjHeczBn/JLx2mPOlT1HKuRMxmdSXIQWM0kIITh9BRFRGpNSirWew6RGkNXgFEtEROlJiDXXJgD67uIjIqIMxgJFRES6xAJFRES6pNk1qKXm5+fR2dmJmZkZraPoms1mQ1lZGcxms9ZRiIgSSrNRfEuf98qVK3A6nSgoKFDtAlu6kVJiaGgI4+PjKC8v1zoOEVFEQghVRvHppotvZmaGxSkGIQQKCgrYyiSijKCbAgWoNzQxnfF3RESZQlcFioiIKEQ3gyQyidfrxaFDh3D8+HGtoxBRMs3NAE/97xu3bd4J3L8fGB8BTj0PTIwEt+eXAnd/ArDYgt+//TzQ3hQ8R6kb2Pfb8T/niaeBoW7g1g8Cu+69+Zi3nw/uB4JZnHmr+/9TGVtQKqmpqYn7WLfbjSeeeCKBaSiWI7Wti19ESXfXx4Ff++Pg1/37g9tefBxw5AGf/mrwCwBe+Zfgf3u8wKUGYN/ng/scKyggFluwmFntwMzUzfvbm4OF71cfAcp3B4uZTuiyBfWXzzehuXtM1XPuXJ+D//nxXaqeM8Tn86G2thbV1dVxHe/1euHz+eDxeBKSh4h0zmq/3jICggVobgbYVnl927ZKoPYHwZaVxR7c1usFNu0E7o4yV+uJp4HCDcFWUtObwNhw9GNDBruCeYBg4RvuWf3/l8p0WaC0UFNTg2984xt47LHH4PV64Xa7UVVVBQA4evQoKisrUV9fjwMHDqCxsRHDw8M3/Hx9fT1qamoWi9Thw4fh8Xjg9XqRn5+PY8eO4eGHH4bX60V1dTUOHTqE2traiOevqam54fiDBw8m95dBRIkV3koJtaCAG7vWQkVpYiTYpXfXx4Gmk0BD7fVuwaVKK4LH7LoXaK0HPPtiZ5mbAcy22MdpQJcFKlEtneVUV1fj2LFji0WpoqICbW1ti4XG4/FgeHgYR48eRVtbG/bt24eqqqrFYuZ2uxeL06FDhxb3Hzp0CAcOHLjpmpPL5QKAiOePdDwRpZH79weLTEiPN/jf8RGgoDT4OHQtKtSdt21P8GuoJ9gd2N584zkAYMuu4HWsoZ7guUrdsbNYbMC8Pm9d4TWoKNxuN7xeL86cOQO32724rba2Fl/72tdQW1uLPXv2wOfz3fSzoS68xsZGVFRUAEDU7rxI51/ueCJKAxMjwQIyPnJ90IPFFmz1hLTWB1tUzrxgMWqoDRYe4MbuwXAWW3BwxRtPB/8b7TggeE4g2CU4Ox18PNgV/Dmd0GULSivhxWZ4eBhutxt79+5dbCV5vV7s3bsXdXV1eOyxxwBcbwGFNDY2Yu/evXC73fB4PIvFJ5pI5yeiNNdQG/wCggXo018FHnwk2Pp57v8EtzvygttCj1vrgwMl5maCLaelraeQ8t3Bc98Vdu0pdC3rUgPgzA8WxBNPB593806guw144fHgsXd/IjH/z6vAAhVmeHgYjY2NqK+vXyxABw8exOHDhwEEi0/o+9CovVC3ntvtRk1NDaqqqhaPCb9O1djYiMbGRng8nsXHoetLS89fV1d3w/GUPKFRfY/u26ZxEkpLFhvw238ReZ8zL/rQ8YLS+IeV77r35qHkkX42PEesgRQa0c1cfC0tLdixY0fSs4R76KGHUuK6jx5+V6kufHh5eDFigSJau7Sbi09roVaL1+vVOgoREYFdfIuqqqrQ1tamdQwiIlLoqgWlRXdjquHviIgyhW5aUDabDUNDQ1xyYxmh9aBsNn3eVKd3nNaIKLXopkCVlZWhs7MTAwMDWkfRtdCKupRY0QZREFHy6KZAmc1mrhJLRESLdHUNioiIKIQFioiIdIkFioiIdIkFioiIdIkFioiIdEk3o/iIUgmHoRMlHltQRESkSyxQRESkS+zio7TELjii1McCRRltcnYB/3zyCs51+HCpfxy+qXnYzUaU5dlxS7ETDhvfIkRa4buPMtLk7AJOXxlGU/co/BJw2kzIz7ZgcnYBI1Nz8A5O4o1Lg9i+zoHP3bkJJbnRJ+hla40oMVigKON0DE/hpYu9mJn3o9Bpxa/sLkFelgUAcMo7BACYnvNjYGIWl/on8MA3X8eff3wnPnfnJi1jE2UcFijKKO90+PBG6wBsZiN2b8hBlsW0WJzC2S1GbMrPQrHTipGpeXzt2Qto7R3Hnzy4AyYjxxYRJUPcBUoIcVBKeVh5XA3AB8Cz3DYiPTnX4cOJ1gHkZZlRUeSA0RBcdyzUaorEZjbik7cX4eSlQTz51lV0+abxnd/wJCsyUUaLq0AJIaoA7FUeewBASlknhHCHvl+6TUrZmJDERKtw7Mw1vK4Up63FDhhWsCimQQh8aFsRnDYTXmnuwx8/ex7rc+1cWJMowVbTxfcwgFrlsRdAFYCCCNtYoEgXGtqH8T+eu4hcu2nFxSncHZvyMLsQQE1DF/ZsysN9txTedAwHTBCpJ2ZnutIaqgvb5AIwHPZ9QZRtRJqbnF3AV37UCKfVhK1Fqy9OIR8oz8etG3LRcG0El/rGVUpJRJHEc7U3X40nEkIcEELUCyHq1TgfUSxSSrzc1IvhyTl87NZSVQY3CCFw/7YiOKxG1Lb0YWRqToWkRBTJsu/YCK0nIDgQIlS0XACGomy7gZTyqJSyUkpZufq4RPG70DWKjpFpfGhbEYqcVlXOeco7hDNXh7G12AEpgZ9e6IE/IFU5NxHdKNY1KLcQwh322APgGIBQkXEDCBWwSNuINDE2M4+TlweRYzNh9/qcNZ0r0ig/q8kId2E2WvsnUN8+jA+Us1ebSG3LtqCklDVSyhoEW0cuZVsjsDiyzyelbIy0LaGpiZYhpcRr7/bDH5AoL8xO2Gi7vGwLCrItOH1lGEMTswl5DqJMFtcoPinlUQBHl3wf6RgizdW19KN9aAqb8rNgMxsT+lybC7IwOj2PupY+7K/cyKHnRCoSUia//1wIIbV4XkpvR2pbsRAI4EenrmFuIYDdG3LWPGovHgPjs/AOTmLfznXYWXpzdyKHm1OmEUJASrnmNx/nbKG0cq5jFKPT89iUb09KcQKAQocFDqsRb14exNxCICnPSZQJWKAobUzP+fGLK0Nw2c1wRZhfL1GEENiUn4WpOT8a2keS9rxE6Y4FitJGQ/sI5v0SG/Ozkv7cTpsZBdkWNFwbwfjMfNKfnygdsUBRWugfm8E7nT4UZFuQZUnswIhoNubZEQhInLnKVhSRGligKC185/U2BAISZXl2zTJYzUYUOa1o6h7F2DRbUURrxQJFKa/bN40f/6IdhQ5rwoeVx7LeZYcEcPrqcMxjiWh5XLCQUtqR2laceG8AC36JDa7oy7Ini9VkQLHTiubuMVRuzkvqYA2idMMWFKW0qbkFXOgeRYHDAqvGraeQ9bl2QACN13xaRyFKaSxQlNLOdYzCH5DBoqATFpMBhQ4rmrtHMTm7oHUcopTFAkUpa3xmHu90+JCXZYZdo5F70ZTm2uCXwLlOn9ZRiFIWr0FRSjpS24rGayOY8wdwi8uhdZyb2M1G5GWZca5zFOMz83DazFpHIko5bEFRSgoEJM5e88FpM8Fh1effWetddswtBHDsTIfWUYhSEgsUpaTLAxOYmF1ASY72I/eicVhNcNpM+P5bV7moIdEqsEBRSjp7bQQ2swF5WfruOluXY0PnyDRebenTOgpRymGBopTT0D6C3rFZrMux6X79pfwsM3JsJnzvzataRyFKOSxQlHL+5a0rMBoEihxWraPEJITArWW5OOUdQkvPmNZxiFIKCxSljCO1rfj6C814/nwPihwWGA36bj2FzMz5YRDAHx0/p3UUopSiz+FPRIojta03fH+xaxRSBq/tpAqT0YCCbAve7R3nkHOiFWALilKGPyBxvmsUuXaz5pPCrlRxjg0LAYnnznZpHYUoZbBAUcpoG5jA1Jwf63L0f+1pKYfVhGyLET98ux1Scsg5UTzYxUcp43znKKwmA1z21OwiK86x4lL/BOrbR7B3S/4N3ZeP7tumYTIifWILilLC8OQcunzTKHZadT+0PJqCbCtsJgN+dKpd6yhEKYEFilLCxa5RCABFztTr3gsxGgS2rXPipQu9GJ3iirtEsbBAke4t+ANo7hlDXrYFZmNqv2R3b8jFnD+A5852ah2FSPdS+91OGeFS/wRmFwIoTuHWU0iR04p1OVb86+lrHCxBFAMLFOneha5R2MwG5NjSY0zPrtJctPZNoG98VusoRLrGAkW6NjQxi57RGRQ5UndwxFLbShwwGwWauka1jkKkayxQpGtNPWMpPzhiKavJiK3FDrzXN455f0DrOES6lR59JpSWZhf8aOkZgyvLnPKDI0JOeYcWH8/7JS73T2BHaY6GiYj0Kz3e9ZSWapv7MDOfHoMjlnJaTbCZDWjqZjcfUTQsUKRbT53ugNVkQG6KzhyxHCEECh1WdPlm4Jua0zoOkS6xQJEudY5M4c3Lgyh0WNJmcMRShcp6Vi094xonIdInFijSpWcagrN+p8KihKsVah029YzCH+A9UURLsUCR7gQCEk/Xd2BjfhasKbasxkoVOSyYnPXjrbZBraMQ6Q4LFOnO294hdPmmsTMDRrflZVlgMgjU1HPqI6KlWKBIU0dqWxe/Qp4+0wGb2YCKomwNkyWHwSCQn23BS029GJvhBLJE4VigSFdGp+fxUlMvtq1zwpQm9z7FUuS0Ym4hgEefekfrKES6EvNGXSFElfJwn5TykLKtGoAPgEdKeTjaNqKVeuF8N+YWAhnRvReSbTHCbjaiuWdM6yhEurLsn6hCCA+ChakOgEcI4VG2Qdnmi7Yt0cEpPT1d34EsixHegYkbZl1IZ8F7oizoGZ3BlcFJreMQ6cayBUpK2RhqNQFwSykbATyMYEsJALwAqqJsI1qRy/3jONcxmtb3PkUTuifq2UYOliAKiauTXwhxEMAjyrcuAMNhuwuibFt6jgNCiHohRP2qklLaO97QCYO4/mGdSSzKPVE1DZ0I8J4oIgBxFijlmtIjQgjXap9ISnlUSlkppaxc7TkofQUCEs82dGFLQXbaTAy7UkVKN1+mdG0SxRLzGlTY9SQvgAMIduXlK9tcAIaibCOKW/vwFAYmZjN6Zu+8LAtsJgNqGtjNRwTEbkFV4cbC4wVwDIBb2eYGUBdlG1HcWnrGYDcbUV6Y/vc+RWMwCGwtduCli72YnF3QOg6R5mIVqKMA3MoQckgpa5SBEqHh5z5lIMVN2xIZmtLLzLwfbQMT2L7OCaMhswZHLLWjNAfT8368dLFX6yhEmlv2PigppQ/BIgUANWHbj0Y49qZtRPFo7RtHQAI71ju1jqK50lwb8rKCgyWq95RpHYdIU5l5NZp0pblnDFkWY1rPXB4vIQS2lzhxyjuEzpEpreMQaYoFijQ1PDmHvrHZjLz3KZodJcGBIs81dmmchEhbLFCkqZaeMQhk5r1P0eTYzSjLs+N4Qyek5D1RlLlizsVHpLbQzOUBKdHcM4Zcuzlj732KZkdJDmpb+tDQPoLKLfmxf4AoDfFTgTTTMTyFqTk/Cp1sPS21tdgBs1HgGU59RBmMBYo009IzBpNBIC/LrHUU3bGYDKgocuD/nevGzLxf6zhEmmCBIk3MLvhxeWAS+dkWGJTBEae8Q5zmJ8zO0hxMzvrxSnOf1lGINMECRZq41D8Bf0ByaPkyyvLsyLGZ8AynPqIMxQJFmmjuHoPdbEC21ah1FN0K3RP180sD6Bub0ToOUdKxQFHS+abm0DM6gwKHlfc+xbCjNAcBCTx3lvdEUeZhgaKka+kdB8B7n+KRl2XB1mIHnuE9UZSBWKAoqQIBiZaeMeTaTLCa+PJbTmjQSLbFiEv9EzjfOap1JKKk4icEJdXpq8MYn1ngvU8rsMFlh9Vk4D1RlHFYoCipnmnoVO59smgdJWWYTQb88q4S/Ps73Zhd4D1RlDlYoChppuYW8NMLPSjNtWX8uk/RhLr1lt4P9lnPBoxOz+O1ln6NkhElHwsUJc1/XOzF5JwfZXl2raOknA/eUoR1OVZ281FGYYGipHmmsRMb8+3Iz2b33koZDQKfumMDfvbeAAbGZ7WOQ5QULFCUFF2+abzVNoTPesp479MqVXvK4A9I/Ps7vCeKMgMLFCXFc42dkBL4zB1cxnw1jtS24oXzPViXY8V3T7QtLllClM64HhQlnJQSzzR24QPl+dhUkKV1nJS2ozQHryvdfOFF6tF92zRMRZQYbEFRwjVeG8GVwUl8dg9bT2u1fZ0TRiHQ3DOmdRSihGMLihLqSG0rXm3pg91sxMduLdU6TsqzmY0oL8zGe73juG9rIYfrU1pjC4oSasEfQGvfBH7l1hI4rPx7SA07Sp2YnvejfWhS6yhECcUCRQnVNjCJOX8A1R5276llc0E27GYjWnrGtY5ClFD8k5ZUF37xvqVnDE6bCXe5CzRMlF6MhuA6URc6RzE974fdzDW1KD2xBUUJMzGzgGvDU9hRkgMDr5WoamdpDvxSorWXrShKXyxQlDAtvWOQCF4zIXUVOa0odFjQ0svRfJS+WKAoIaSUaO4ZwwaXHS7OXJ4QO0pz0Dc2i+HJOa2jECUECxQlRO/YDHxT82w9JdD2dU4IEbzOR5SOWKAoIZq7x2AyCNxSzAKVKNlWEzbnZ+Hd3nH4A1wOntIPCxSpbl659+mWYgcsXNY9oXaU5mBidgFvtQ1qHYVIdfz0INW19U9gzh/AzvU5WkdJe+7C7OBy8A1cJ4rSD++DItU19Ywh127GBhcXJkw0k9GAW9Y58HJTHyZmF+CwmjiJLKUNtqBIVR3DU+gcmcaOUifXfUqSnaU5mJ7346ULPVpHIVIVCxSpKrQk+Y5Sdu8lS0mODVsKsvBsIxcypPTCAkWqCQQkahqCy7rn2Mxax8kYQgh8xlOGt71D6ByZ0joOkWpYoEgVR2pb8YfHz6FzZBq7SnO1jpNxPn3HBgDAv51lK4rSR8wCJYQ4oHw9FratWghRJYQ4uNw2yixN3WOwmgyoKMrWOkrG2ZifhQ+U5+PZxi5IyXuiKD0sW6CEEFUA6qSURwG4lQLkAQApZR0AnxDCE2lbooOTvszM+3F5YALbS5wwGdkwT7Yjta1w2kzwDk6ib2xW6zhEqoj1SeIGUKU89irfPwzAF7atKso2yiCtfcHZDHZxcIRmthY7YDQITn1EaWPZAiWlPKq0ngDAA6AegAvAcNhhBVG2UQZp6h5DocOCIqdV6ygZy2oyoqIoG61941gIBLSOQ7RmcfXFKF12tVLKxtU+kXIdq14IUb/ac5A+NXePoX98FrvW5/LeJ43tKM3BzEIAVwc5mo9SX7wzSVRJKQ8rj30A8pXHLgBDyuNI2xYpLbGjACCE4FXcNPJ0fQeMBoH3lUSfGDZ8dgNKnE15WciyGPFu7xi2Fju0jkO0JjELlBDiQKg4KYMmjgGoVHa7AdQpjyNtozQ3M+/Hs42dqCjKho1Lj2vOoCwHf67Dh+k5v9ZxiNYknlF8jwkh2oQQIwAQ6uZT9vmklI2RtiU4N+nEy029GJtZwK71vPdJL3aU5CAggwNXiFLZsi0oZdh4XoTtR+PZRunv2JkObMy3Y2MeJ4bVCy4HT+mCN6zQqrUPTeKttiHs37ORgyN0ZkdJcDn4toEJraMQrRoLFK3aU2c6YBDAQ5UbtY5CS2wvcUIAeI4TyFIKY4GiVZn3B3C8vhO/9L51KMm1aR2Hlsi2mrCpIAvPne1CgMvBU4pigaJVebWlD4MTs7BbDBxCrlM7SnLQ5ZvGqSs33fVBlBJYoGhVfnK6A6W5NmzJ58SweuUuyobDauI6UZSyWKBoxTpHpvDGpQE8VLkRBgMHR+iV2WjAg7eW4qULPZiaW9A6DtGKsUDRij11ugMCwMN7OThC7z67pwyTc3683NSrdRSiFWOBohWZ9wdwrL4DD2wvxgYX733Su5OXBpBjM+GZBnbzUephgaIVqWvuw8D4LLKsRg6OSAFCCOwozcGbbYPo9k1rHYdoRVigaEV+/ItrcFhN2FLAwRGp4n0lTkgJPMfl4CnFsEBR3K4OTuLk5UHs3pADA2eOSBmuLAvu3JKPZxo6uRw8pRQWKIrbj3/RDqNBcGLYFFS9pwzewUmc7fBpHYUobixQFJeZeT+eru/ER3atg8Ma7zJipBcfu60UdrMRNQ2dWkchihsLFMXl+XPdGJ2ex2/dtUXrKLQKDqsJH91dgufPdWNmnutEUWpggaK4/OhUO7YWO3CXOz/2waRL1XvKMD6zgFea+7SOQhQXFiiK6VyHD+c6R/Fbd23mshop7G53ATa47Dhe36F1FKK4sEBRTP/y9lVkWYz4jGeD1lFoDQwGgeo9ZTh5eRBdvCeKUgALFC1rcGIWL5zrQfWeMjhtZq3j0Bo9VFkGAHiGgyUoBXA4Fi3rqdPXMOcP4Lfv3qJ1FFqD8Fk/7q0oxPGGDvyXB7Zysl/SNbagKKp5fwA/PNWOD95SiK3FDq3jkEoeqixDx/A0Tnm5ThTpGwsURfVyUy/6xmbxebae0spHdpUgx2bCU2c4WIL0jQWKonryzavYlJ+FB95XrHUUUpHNbMRnPGX4j4u9GJmc0zoOUVQsUBTROx0+NLSP4Hfu2QIjr1OknV+7cyPm/AE8ywlkScc4SIIi+t7JK7AYDRgYn+WyGmnofSU5uH2jC0+dvoYv3ruF97eRLrFA0U3+6vkmvHC+G+/f6ILFxEZ2ugn9wVHgsCy2lCu3cIYQ0h9++tBNznWOQkrg9jKX1lEogbYVO+GwmvCvp69pHYUoIhYousHE7AIudI2iotiBHDtvzE1nFpMBn7pjPV4438PBEqRLLFB0g6dOX8PcQgB7NuVpHYWSQEpgbiGAP/jJWa2jEN2EBYoWzfsD+N7JK9jgsqMk16Z1HEqCQocV63NtuNA1ikCAq+2SvrBA0aIXz/ege3QGns0uraNQEt1W5sLo9Dx+fnlQ6yhEN2CBIgCAlBKPv+HF1mIHyguytY5DSVRRnA272Ygfvn1V6yhEN2CBIgDA6+8NoKVnDF++v4L3xGQYk8GAWzfk4tV3+9E+NKl1HKJFLFAEAPjHn13GBpcdn7x9vdZRSAO3luXCKAS+/9ZVraMQLWKBIpy+Moz69hF86YPlMBv5kshEDqsJD95WiuP1nRifmdc6DhEAFihCsPVkNxvRz2mNMtoX7i3HxOwCariYIekEC1SGe6fDhxOtA7hjk4utpwx3+0YXPJtcePLNq/BzyDnpQFyfSEIIz5Lvq4UQVUKIg8ttI/37+1cvwZVlxvs5rREBOPAhN64NT+Hlpl6toxDFLlBCiCoAT4R97wEAKWUdAJ8QwhNpW4LykooudI7itXf78bv3lnNSWAIA7NtZgi0FWXj8RBukZCuKtBXzU0kpOsNhmx4G4FMeewFURdlGOvfVp87CajJgcm5B6yikE0aDwJc+5Ma5zlGc8g7H/gGiBFrNn80u3FiwCqJsIx073+mDd3ASd2x0wWoyah2HdOSznjIUOiz47ok2raNQhmO/Tob65iutsJkNuH2TS+sopBNHaltxpLYVNrMRX7i3HCdaB3Cxa1TrWJTBVlOgfABCq5u5AAxF2XYDIcQBIUS9EKJ+Fc9JKvqFdwhvtA6gcnM+W08U0W/dvRk5NhP+/tVLWkehDLaaAnUMgFt57AZQF2XbDaSUR6WUlVLKytUEJXVIKfHNV95DsdOK28pytY5DOpVjM+OL95XjleY+NHePaR2HMlQ8o/iqAVQq/4WUslHZXgXAJ6VsjLQtgZlpDX72Xj/OXB3BH/zSVt73RMv6wj3lcFpN+PbP2IoibZhiHSClrAFQs2Tb0QjH3bSN9GXBH8A3fvouyguz8Wt3bsK3X7usdSTSsdwsM37n3i34h9cuo6l7FLvWs8VNyRWzQFH6qGnoxKX+CXz3Nz1sPVFU4dNd/d4H3fjB2+345svv4ckv3KlhKspE/JTKEFNzC/i72lbs2ZyHj+wq0ToOpYhcuxlf+XAFfvbeAE5f4X1RlFwsUBnin15vQ//4LNyF2fhW3SVOCktx+/zdW7Aux4rD//EuZ5egpGIXXwboGJ7Cd15vw/Z1Tqx32bWOQykk9IfMrvW5eO3dfrzc1IeP7mYLnJKDLagM8PUXmyEA3LuVE3zQ6uwqzcG2dQ78r5+2YHbBr3UcyhAsUGnu55cG8HJTH/aW58NpM2sdh1KUwSDwZ7+6E9eGp/Dkm1e1jkMZggUqjc3M+/Gn/3YR5YXZ8Gx0aR2HUtwHbylC1Y5ifPu1y+gfn9E6DmUAFqg09u3XLqN9aAp/86ndMHFYOangTx7cibmFAP7mxRato1AG4KdWmmrtG8fjb7ThM54NuGdrodZxKE2UF2bjyx+uwL+/042fXxrQOg6lORaoNLTgD+CPjp+Dw2rCnz64U+s4lCZCs53//ocrUF6YjT/9t4uYmeeACUocFqg09PgbXpzrHMXXP3Ur8rMtWsehNGMzG/HXn9yN9qEpfKuO8/RR4rBApZmWnjF8q64VD95WigdvK9U6DqWp+24pxP7KMhx9ow2N10a0jkNpigUqjUzP+fHVp84i127GX39yt9ZxKM392a/uRGmuHX/49DlMz7Grj9THApVG/uqFZrT2TeDv9t/Orj1KOKfNjMPVt8E7OIlvvMRRfaQ+TnWUJl44342fnL6GL99fgQ9tKwIAzrdHCXfv1kL87n3l+OeTV3BPRSGnQSJVsUClgfd6x3Gw5jzu2OTCf//lbVrHoTQX/ofPo/u24eBHt+P0lWEcrDmH3RtyUJaXpWE6Sifs4ktxvqk5fOkH9ci2mvDd39zDdZ4o6awmI77963cgIIH//ONGDj0n1fDTLIX5AxJ/8JOz6Bmdxnd/cw/W5di0jkQZanNBNu7fVoRznaP49Hfe5LIcpAp28aUwgwDuqSjEg7eWYs/mPAC87kTJFf5621rswJ3l+Th9ZRhPvnkVX7yvXMNklA5YoFKYEAJf+XCF1jGIFt1Vno/B8Vl8/cVmlOXZ8ctcvZnWgF18KSw09QyRXggh8NHdJbh1Qy7+61NneRMvrQkLFBGpymw04J9/Zy+KnTZ88ftn8F7vuNaRKEWxQKWAUEuJrSVKFT98ux0PbC+C1WTAb/zfU2gbmNA6EqUgFigiSghXlgU//r27AAC//sQpXO5nS4pWhgWKiBJma7EDP/69u+APAPsfP4WLXaNaR6IUwgKVBtgFSHq2vcSJ41++G3azEZ87egpvXh7UOhKlCBaoFMNiRKmovDAbx798N0pdNnz+e6fxdH2H1pEoBbBAEVFSrHfZUfOVe3CXuwAHa87jr55vxrw/oHUs0jGhxZQkQgjJqVDil26tpbaBCQyMz2odI2WU5NqwpSBb6xhr9ui+4ETG8/4A/ubFFnz/rau4szwf//C5OzhNV5oRQkBKKdZ6Hs4kQURJEf6H1l98Yhdu3+jCHz97Hh/91hs4XP1+7Nu5TsN0pEdsQelMurWWImELamXSpQUVyfDkHBqvjaCpewz7K8vwJx/bidwss9axaI3UakHxGhQRaSY/24Jnf/8efOXDFXimsQtVR07gxfM9nA2dALAFpQuZ0GoKxxbUyqRzCwq4fm3qYtcoDtacR3PPGO52F+DPP74TO0pzNE5Hq6FWC4oFSgdYoGg56V6gwgWkxMWuUZzt8GF0eh6fvn0Dcu1m5NiD3X6hYkb6xkESKSjTChHRShmEwG1lLhx5+Hb804k2fP/Nq5j3B7C9xIm9m/O1jkdJxmtQRKQ7riwLvvYrO3Dijx7AbWUutPZN4Aen2vGFJ0/jROsAAgH2wGQCdvElEVtQQeziW5lM6uKLZnJ2ARe6RtE2MIHBiTmU5dlRvacMn7p9A7YUZvbvRo94DSqFsDDdiAVqZVigrvv9ByrwclMfnj7TgZPKnH63leXiI7tK8J92FGP7OieEWPPnIq2R7q5BCSGqAfgAeKSUh9U6byoIFSBewCVKLKvJiE+8fz3a+iewbZ0Dl/omMDa7gL99+T387cvvoSTHhnu3FuID7nxUbs5DeWE2C1YKU6VACSE8ACClrBNCuIUQHilloxrn1qtIrSK2lIiSx2kzw7M5D4/u24a+sRm89m4/Tl4exGvv9uGZxk4AQK7djN0bcrBrfS5uKXZga7ED5YXZcGVZNE5P8VCrBfUwgFrlsRdAFYCUK1DhBYatISL9ifWH4T/+ugeBgETbwATq20dwvtOHV1v6cco7DH/YwIpcuxkbXHasd9lRnGPFOqcN+/eWoTTXnpT/D4qPWgXKBWA47PsClc67ZrFaNdEKUaSfY9Ei0rel79tipw2fu3MTAgGJ0el53HdLIdqHptA+PImTlwZxtmMEUganXNq3cx0LlM4k7T4oIcQBAAfCvk/WUy/rvyXoWCJKLbse0zoB3URKueYvAI8BqFIeVwM4GOP4+jjOeTSR++M8x7I5VXqOtMgZ53Mwp45yJvH1q/ucyfhMSpWcyfhMivdLrRt1jwFwK4/dAOpUOOfzCd4f7zGJfo50ybnWjPGegznjl4zXHnOu7DlSIWcyPpPiotp9UEoXnheAW0p5NMax9VLKSlWeOIGYU13MqS7mVE8qZAQyL6dq16BiFaUlVnKslphTXcypLuZUTypkBDIspyYzSRAREcXCyWJ1TAhRLYSoEkIcXOn+8G2xzqOXnMr3Hj1nFEIcUL4SMuZLxZxVypeucy63TU85Q79H5VKGnnN6lGOr9ZpTySiFEG3K1+PRnk/VArWa8JHeSGHH6ebFECXnQeVY1XOGz84BwLf0g3u5/UKIKgB74zmPXnKGff+EmvnUzKg8rlO6s93K93rM6QGwTznOo+d/82jbdJjzgBCiDcHr7HrO+YiUsgbB16de/93zpZRCSlkB4CEER4FHpFqBWk34SG8kZZtX2ebVwy85Ss4q5bgaABVCCDfU9TCCcxsC12fnWMn+lR63WmrlDP3Oh6PtXwO1MrrD9nlxfeSqWlTJKaVslFIeUr51S/WnHVPt3zzB1Mz5kJSyQnmNqk2VnEqrqQ0ApJSH9frvvuR36JZSRi36aragVhx+mTfSYxG26S3nPlz/a6otwnnWyoXlZ+eIuF8E50Gsi3WcimKdP+L+CDkTKWKGWPuXZpRSHg0bDOQBUK/HnCFKD8Aj6kaMniPW/kg5E/w6iJgj1v4omTzL9bqsUcQcsfZHyLkXQIHyB7Sec0LZXoUYtySpWaAihotnf/gbSfnw9yrN6UT8Na1KTgBDAPLDfqZCxYxrkSrLjqZCzogZlRZ1bQL+eFqtiDllcFWBR4QQruTGiSpSTj2+Dm7KpLRI6hAsAFq1CJeK9LsbCr0uE3UdahWi/Rvvk1L6lvtBXQySCH8jKW8mH4DHATyRgK6zVVvyhq/B9aJUgGDBUpMPNxbApee/aX+Uv1RinWetYp3/pv1Jbj1FzBBrf4yMVTIxS8rclCPW/mitkrCuay/CphjTW84Evw5uyhFrf5Sc4YMOhqB+164qORHsyQn16nih/nU9tXKGxLx8o+ZcfD6sIjxwvdWE62+kb0gpfUKIRgSnTlLzw0CVnFLKw0KIY0s+CNR0DEDoRrfF2TmEEC7lr45I+91hBT10kTTiefSWM8GtEdUyCiEOhIqTEKJK5Q9Ytf7Nw1cTcAE4o2JGNXMm+nWgVk4vrr+/KxD841lNauWsQ/DzMnScLv/dlfeRG9cvpUSlZgsq4nRHYd0LkfZX4cZicMOHfGiggooZVcupvCAqlTeUSxksoZqwZnoVAF/YG/fVaPullDVKjnwl53Ln0VVO5ZhqAJVqd02olVHZ/5gIDo0dUTOjmjkRvEnSHfo96vi1GfF1oMOcjQD2hwYh6PU9pAw28On93z1MzEs4qt6oKyJMdySEaJBS7om0XykK+5Wg+6SUjyjHHVSOy5crm6Ei2TlDH6ReHV2PICJKC5xJgoiIdEkXgySIiIiWYoEiIiJdYoEiIiJdYoEiIiJdYoEiIiJdYoEiWgFltpOELA2RjPMTpRIWKKKVC5+f8TERXNumIdINxkKI40KIEbGydZnUntCXKCWxQBGtgTLLfSOAY1Hu3K8FsCdsNnwiihMLFNHaeRFhNntlBpJhucx6N0QUHQsU0dpFW7zwgNrzoRFlEhYoorVrw5ICpVyPYnEiWgMWKKK1u6EFFZoZf7muPWVwxUoGThBlHBYoorXzAkDYujfxdO21Qf31eojSCgsU0RqFtZTcylo48XTt7YP6i0cSpRU1V9QlymReBJew9kVYMtyN4KKXXmBxIU4PgoszegDUcKQf0c3YgiJShxfAw0sX2FSuRz2ubPcC2KcUrEalUDXi+jLdRBSGBYpIHV4AX4qwfT+CN+tCSulVbtj1hLYpj4koAnbxEalASvnIMrsXu++UFlU+gHpl0z4ADyUuGVHqYoEiSqynAXxNCOFTvvcq2w4IISoBHJJS+qL8LFFGY4EiSiCl+ESah+9wkqMQpRxegyJauaEUPz9RShBSSq0zEBER3YQtKCIi0iUWKCIi0iUWKCIi0iUWKCIi0iUWKCIi0qX/D1jMzhOZKA/5AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$|V_{cb}|$', 'range': [38e-3, 47e-3] },\n",
    "        'legend': { 'location': 'upper left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'type': 'histogram',\n",
    "            'data': { 'samples': parameter_samples[:, 0] }\n",
    "        },\n",
    "        {\n",
    "            'type': 'kde', 'color': 'C0', 'label': 'posterior', 'bandwidth': 2,\n",
    "            'range': [40e-3, 45e-3],\n",
    "            'data': { 'samples': parameter_samples[:, 0] }\n",
    "        }\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also illustrate the correlation between $|V_{cb}|$ and any form factor parameter. Her, we use the normalization of the form factors at $q^2 = 0$ as an example. Contours of equal probability at the $68\\%$\n",
    "and $95\\%$ levels can be generated using a KDE as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:57.815362Z",
     "start_time": "2021-10-21T13:15:50.565073Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$|V_{cb}|$', 'range': [38e-3, 47e-3] },\n",
    "        'y': { 'label': r'$f_+(0)$',   'range': [0.6, 0.75] },\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'type': 'kde2D', 'color': 'C1', 'label': 'posterior',\n",
    "            'levels': [68, 95], 'contours': ['lines','areas'], 'bandwidth':3,\n",
    "            'data': { 'samples': parameter_samples[:, (0,1)] }\n",
    "        }\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here the `bandwidth` parameter takes the same role as in the 1D histogram."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can compute the mean value and its standard deviation using ``numpy`` methods"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:15:57.827270Z",
     "start_time": "2021-10-21T13:15:57.818620Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$|V_{cb}|$ = 0.0420 +/- 0.0009\n"
     ]
    }
   ],
   "source": [
    "print('$|V_{{cb}}|$ = {mean:.4f} +/- {std:.4f}'.format(\n",
    "    mean=np.average(parameter_samples[:,0]),\n",
    "    std=np.std(parameter_samples[:, 0])\n",
    "))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/predictions.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:05.741758Z",
     "start_time": "2021-10-21T13:14:04.410425Z"
    },
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import eos"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Theory Predictions and their Uncertainties"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "EOS can produce theory predictions for any of its built-in observables. The examples following in this section illustrate how to find a specific observable from the list of all built-in observables, construct an ``Observable`` object and evaluate it, and estimate the theoretical uncertainties associated with it."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Listing the built-in Observables"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can show the list of observables using the ``Observables`` class. Searching for a specific observable is possible by filtering for specific strings in the observable name’s *prefix*, *name*, or *suffix* parts. The following example only shows observables that contain a `'D'` in the prefix part and `'BR'` in the name part:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:05.769244Z",
     "start_time": "2021-10-21T13:14:05.744729Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <script>\n",
       "            function toggle_group(group_title, id) {\n",
       "                var table = group_title.parentNode.parentNode.parentNode.parentNode\n",
       "                var query = 'tbody[id=\"' + id + '\"]'\n",
       "                var group = table.querySelector(query)\n",
       "                if (group.style.visibility == \"collapse\") {\n",
       "                    group.style.visibility = \"visible\"\n",
       "                } else {\n",
       "                    group.style.visibility = \"collapse\"\n",
       "                }\n",
       "            }\n",
       "            function toggle_av(opt_anchor, id) {\n",
       "                var query_dots   = 'span.dots[id=\"' + id + '\"]'\n",
       "                var query_values = 'span.values[id=\"' + id + '\"]'\n",
       "                var dots   = opt_anchor.querySelector(query_dots)\n",
       "                var values = opt_anchor.querySelector(query_values)\n",
       "                if (dots.style.display == \"none\") {\n",
       "                    dots.style.display   = \"inline\"\n",
       "                    values.style.display = \"none\"\n",
       "                } else {\n",
       "                    dots.style.display   = \"none\"\n",
       "                    values.style.display = \"inline\"\n",
       "                }\n",
       "            }\n",
       "        </script>\n",
       "        <style>\n",
       "            td.qn     { text-align: left;   }\n",
       "            td.sym    { text-align: center; }\n",
       "            td.unit   { text-align: right;  }\n",
       "            td.optkey { text-align: left;   }\n",
       "            td.optav  { text-align: left;   }\n",
       "            td.optdef { text-align: left;   }\n",
       "        </style>\n",
       "        <table>\n",
       "            <colgroup>\n",
       "                <col width=\"25%\" id=\"qn\"          style=\"min-width: 200px; text-align: left\">\n",
       "                <col width=\"20%\" id=\"symbol\"      style=\"min-width: 200px\">\n",
       "                <col width=\"5%\"  id=\"unit\"        style=\"min-width:  50px\">\n",
       "                <col width=\"20%\" id=\"kv\"          style=\"min-width: 200px\">\n",
       "                <col width=\"10%\" id=\"opt-key\"     style=\"min-width:  75px\">\n",
       "                <col width=\"10%\" id=\"opt-allowed\" style=\"min-width:  75px\">\n",
       "                <col width=\"10%\" id=\"opt-default\" style=\"min-width:  75px\">\n",
       "            </colgroup>\n",
       "            <thead>\n",
       "                <tr>\n",
       "                    <th rowspan=\"2\">qualified name</th>\n",
       "                    <th rowspan=\"2\">symbol</th>\n",
       "                    <th rowspan=\"2\">unit</th>\n",
       "                    <th rowspan=\"2\">kinematic<br> variables</th>\n",
       "                    <th colspan=3>options</th>\n",
       "                </tr>\n",
       "                <tr>\n",
       "                    <th>key</th>\n",
       "                    <th>values</th>\n",
       "                    <th>default</th>\n",
       "                </tr>\n",
       "            </thead>\n",
       "        \n",
       "                <tr>\n",
       "                    <th style=\"text-align:left\" colspan=8><big>Observables in (semi)leptonic $b$-hadron decays</big></th>\n",
       "                </tr>\n",
       "                    <tbody>\n",
       "                        <tr>\n",
       "                            <th style=\"text-align:left\" colspan=8>\n",
       "                                <a style=\"text-decoration: none\" onclick=\"toggle_group(this, 'grp2')\">Observables in $B\\to \\bar{D} \\ell^-\\bar\\nu$ decays</a>\n",
       "                            </th>\n",
       "                        </tr>\n",
       "                    </tbody>\n",
       "                \n",
       "                    <tbody style=\"visibility:collapse\" id=\"grp2\">\n",
       "                    <tr>\n",
       "                        <td style=\"text-align:left\" colspan=8>The option \"l\" selects the charged lepton flavor. The option \"q\" selects the spectator quark flavor. The option \"form-factors\" selects the form factor parametrization.</td>\n",
       "                    </tr>\n",
       "                \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"6\"><tt>B->Dlnu::BR</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"6\">$$\\mathcal{B}(B\\to \\bar{D}\\ell^-\\bar\\nu)$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"6\">&mdash;</td>\n",
       "                            <td class=\"kv\"     rowspan=\"6\"><tt>q2_min</tt><br><tt>q2_max</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs0-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs0-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs0-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs0-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs0-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs0-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BCL2008</tt><br/><tt>BCL2008-4</tt><br/><tt>BCL2008-5</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004v2</tt><br/><tt>BZ2004v2Split</tt><br/><tt>DKMMO2008</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs0-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs0-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs0-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>U</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs0-opt3')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs0-opt3\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs0-opt3\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>c</tt><br/><tt>u</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>c</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>q</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs0-opt4')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs0-opt4\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs0-opt4\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>u</tt><br/><tt>d</tt><br/><tt>s</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>d</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>I</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs0-opt5')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs0-opt5\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs0-opt5\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>1</tt><br/><tt>0</tt><br/><tt>1/2</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>1</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"6\"><tt>B->Dlnu::dBR/dq2</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"6\">$$d\\mathcal{B}(B\\to \\bar{D}\\ell^-\\bar\\nu)/dq^2$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"6\">$$\\left[ \\textrm{GeV}^{-2} \\right]$$</td>\n",
       "                            <td class=\"kv\"     rowspan=\"6\"><tt>q2</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs1-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs1-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs1-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs1-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs1-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs1-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BCL2008</tt><br/><tt>BCL2008-4</tt><br/><tt>BCL2008-5</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004v2</tt><br/><tt>BZ2004v2Split</tt><br/><tt>DKMMO2008</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs1-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs1-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs1-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>U</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs1-opt3')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs1-opt3\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs1-opt3\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>c</tt><br/><tt>u</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>c</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>q</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs1-opt4')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs1-opt4\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs1-opt4\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>u</tt><br/><tt>d</tt><br/><tt>s</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>d</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>I</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp2-obs1-opt5')\">\n",
       "                            <span class=\"dots\"   id=\"grp2-obs1-opt5\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp2-obs1-opt5\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>1</tt><br/><tt>0</tt><br/><tt>1/2</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>1</tt></td>\n",
       "                            </tr>\n",
       "                            </tbody>\n",
       "                    <tbody>\n",
       "                        <tr>\n",
       "                            <th style=\"text-align:left\" colspan=8>\n",
       "                                <a style=\"text-decoration: none\" onclick=\"toggle_group(this, 'grp3')\">Observables in $B_s\\to \\bar{D_s} \\ell^-\\bar\\nu$ decays</a>\n",
       "                            </th>\n",
       "                        </tr>\n",
       "                    </tbody>\n",
       "                \n",
       "                    <tbody style=\"visibility:collapse\" id=\"grp3\">\n",
       "                    <tr>\n",
       "                        <td style=\"text-align:left\" colspan=8>The option \"l\" selects the charged lepton flavor.The option \"form-factors\" selects the form factor parametrization.</td>\n",
       "                    </tr>\n",
       "                \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"6\"><tt>B_s->D_slnu::BR</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"6\">$$\\mathcal{B}(B_s\\to \\bar{D}_s\\ell^-\\bar\\nu)$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"6\">&mdash;</td>\n",
       "                            <td class=\"kv\"     rowspan=\"6\"><tt>q2_min</tt><br><tt>q2_max</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs2-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs2-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs2-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs2-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs2-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs2-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BCL2008</tt><br/><tt>BCL2008-4</tt><br/><tt>BCL2008-5</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004v2</tt><br/><tt>BZ2004v2Split</tt><br/><tt>DKMMO2008</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs2-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs2-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs2-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>U</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs2-opt3')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs2-opt3\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs2-opt3\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>c</tt><br/><tt>u</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>c</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>q</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs2-opt4')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs2-opt4\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs2-opt4\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>u</tt><br/><tt>d</tt><br/><tt>s</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>d</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>I</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs2-opt5')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs2-opt5\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs2-opt5\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>1</tt><br/><tt>0</tt><br/><tt>1/2</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>1</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"6\"><tt>B_s->D_slnu::dBR/dq2</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"6\">$$d\\mathcal{B}(B_s\\to \\bar{D}_s\\ell^-\\bar\\nu)/dq^2$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"6\">$$\\left[ \\textrm{GeV}^{-2} \\right]$$</td>\n",
       "                            <td class=\"kv\"     rowspan=\"6\"><tt>q2</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs3-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs3-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs3-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs3-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs3-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs3-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BCL2008</tt><br/><tt>BCL2008-4</tt><br/><tt>BCL2008-5</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004v2</tt><br/><tt>BZ2004v2Split</tt><br/><tt>DKMMO2008</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs3-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs3-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs3-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>U</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs3-opt3')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs3-opt3\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs3-opt3\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>c</tt><br/><tt>u</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>c</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>q</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs3-opt4')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs3-opt4\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs3-opt4\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>u</tt><br/><tt>d</tt><br/><tt>s</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>d</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>I</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp3-obs3-opt5')\">\n",
       "                            <span class=\"dots\"   id=\"grp3-obs3-opt5\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp3-obs3-opt5\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>1</tt><br/><tt>0</tt><br/><tt>1/2</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>1</tt></td>\n",
       "                            </tr>\n",
       "                            </tbody>\n",
       "                    <tbody>\n",
       "                        <tr>\n",
       "                            <th style=\"text-align:left\" colspan=8>\n",
       "                                <a style=\"text-decoration: none\" onclick=\"toggle_group(this, 'grp6')\">Observables in $B\\to \\bar{D}^* \\ell^-\\bar\\nu$ decays</a>\n",
       "                            </th>\n",
       "                        </tr>\n",
       "                    </tbody>\n",
       "                \n",
       "                    <tbody style=\"visibility:collapse\" id=\"grp6\">\n",
       "                    <tr>\n",
       "                        <td style=\"text-align:left\" colspan=8>The option \"l\" selects the charged lepton flavor. The option \"q\" selects the spectator quark flavor. The option \"form-factors\" selects the form factor parametrization.</td>\n",
       "                    </tr>\n",
       "                \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"3\"><tt>B->D^*lnu::BR</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"3\">$$\\mathcal{B}(B\\to \\bar{D}^*\\ell^-\\bar\\nu)$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"3\">&mdash;</td>\n",
       "                            <td class=\"kv\"     rowspan=\"3\"><tt>q2_min</tt><br><tt>q2_max</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp6-obs4-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp6-obs4-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp6-obs4-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp6-obs4-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp6-obs4-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp6-obs4-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004</tt><br/><tt>FMvD2015</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp6-obs4-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp6-obs4-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp6-obs4-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"1\"><tt>B->D^*lnu::BRbar</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"1\">$$\\mathcal{B}(B\\to \\bar{D}^*\\ell^-\\bar\\nu)_{\\ell=e,\\mu}$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"1\">&mdash;</td>\n",
       "                            <td class=\"kv\"     rowspan=\"1\"><tt>q2_e_max</tt><br><tt>q2_e_min</tt><br><tt>q2_mu_max</tt><br><tt>q2_mu_min</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\">&mdash;</td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\">&mdash;</td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\">&mdash;</td>\n",
       "                        </tr>\n",
       "                    \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"1\"><tt>B->D^*lnu::DeltaBR</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"1\">$$\\Delta\\mathcal{B}(B\\to \\bar{D}^*\\ell^-\\bar\\nu)_{\\ell=e,\\mu}$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"1\">&mdash;</td>\n",
       "                            <td class=\"kv\"     rowspan=\"1\"><tt>q2_e_max</tt><br><tt>q2_e_min</tt><br><tt>q2_mu_max</tt><br><tt>q2_mu_min</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\">&mdash;</td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\">&mdash;</td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\">&mdash;</td>\n",
       "                        </tr>\n",
       "                    \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"3\"><tt>B->D^*lnu::dBR/dq2</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"3\">$$d\\mathcal{B}(B\\to \\bar{D}^*\\ell^-\\bar\\nu)/dq^2$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"3\">$$\\left[ \\textrm{GeV}^{-2} \\right]$$</td>\n",
       "                            <td class=\"kv\"     rowspan=\"3\"><tt>q2</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp6-obs7-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp6-obs7-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp6-obs7-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp6-obs7-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp6-obs7-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp6-obs7-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004</tt><br/><tt>FMvD2015</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp6-obs7-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp6-obs7-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp6-obs7-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                            </tbody>\n",
       "                    <tbody>\n",
       "                        <tr>\n",
       "                            <th style=\"text-align:left\" colspan=8>\n",
       "                                <a style=\"text-decoration: none\" onclick=\"toggle_group(this, 'grp8')\">Observables in $\\bar{B}_s\\to D_s^* \\ell^-\\bar\\nu$ decays</a>\n",
       "                            </th>\n",
       "                        </tr>\n",
       "                    </tbody>\n",
       "                \n",
       "                    <tbody style=\"visibility:collapse\" id=\"grp8\">\n",
       "                    <tr>\n",
       "                        <td style=\"text-align:left\" colspan=8>The option \"l\" selects the charged lepton flavor.The option \"form-factors\" selects the form factor parametrization.</td>\n",
       "                    </tr>\n",
       "                \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"3\"><tt>B_s->D_s^*lnu::BR</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"3\">$$\\mathcal{B}(B_s\\to \\bar{D}_s^*\\ell^-\\bar\\nu)$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"3\">&mdash;</td>\n",
       "                            <td class=\"kv\"     rowspan=\"3\"><tt>q2_min</tt><br><tt>q2_max</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp8-obs8-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp8-obs8-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp8-obs8-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp8-obs8-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp8-obs8-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp8-obs8-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004</tt><br/><tt>FMvD2015</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp8-obs8-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp8-obs8-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp8-obs8-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                        <tr>\n",
       "                            <th class=\"qn\"     rowspan=\"3\"><tt>B_s->D_s^*lnu::dBR/dq2</tt></th>\n",
       "                            <td class=\"sym\"    rowspan=\"3\">$$d\\mathcal{B}(B_s\\to \\bar{D}_s^*\\ell^-\\bar\\nu)/dq^2$$</td>\n",
       "                            <td class=\"unit\"   rowspan=\"3\">$$\\left[ \\textrm{GeV}^{-2} \\right]$$</td>\n",
       "                            <td class=\"kv\"     rowspan=\"3\"><tt>q2</tt></td>\n",
       "                            <td class=\"optkey\" rowspan=\"1\"><tt>model</tt></td>\n",
       "                            <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp8-obs9-opt0')\">\n",
       "                            <span class=\"dots\"   id=\"grp8-obs9-opt0\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp8-obs9-opt0\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>CKM</tt><br/><tt>SM</tt><br/><tt>WET</tt><br/><tt>WET-SMEFT</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                            <td class=\"optdef\" rowspan=\"1\"><tt>SM</tt></td>\n",
       "                        </tr>\n",
       "                    \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>form-factors</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp8-obs9-opt1')\">\n",
       "                            <span class=\"dots\"   id=\"grp8-obs9-opt1\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp8-obs9-opt1\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>B-LCSR</tt><br/><tt>BFW2010</tt><br/><tt>BGL1997</tt><br/><tt>BSZ2015</tt><br/><tt>BZ2004</tt><br/><tt>FMvD2015</tt><br/><tt>HQET</tt><br/><tt>KMPW2010</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt></tt></td>\n",
       "                            </tr>\n",
       "                        \n",
       "                            <tr>\n",
       "                                <td class=\"optkey\" rowspan=\"1\"><tt>l</tt></td>\n",
       "                                <td class=\"optav\"  rowspan=\"1\"><a onclick=\"toggle_av(this, 'grp8-obs9-opt2')\">\n",
       "                            <span class=\"dots\"   id=\"grp8-obs9-opt2\" style=\"display: inline; text-align: left\">...</span>\n",
       "                            <span class=\"values\" id=\"grp8-obs9-opt2\" style=\"display: none;   text-align: left\">\n",
       "                           <tt>e</tt><br/><tt>mu</tt><br/><tt>tau</tt>\n",
       "                            </span>\n",
       "                        </a></td>\n",
       "                                <td class=\"optdef\" rowspan=\"1\"><tt>mu</tt></td>\n",
       "                            </tr>\n",
       "                            </tbody></table>"
      ],
      "text/plain": [
       "<eos.observable.Observables at 0x7fef4beda0a0>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eos.Observables(prefix='D', name='BR')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Constructing and Evaluating an Observable"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To make theory predictions of any observable, EOS requires its full name, its ``Parameters`` object, its ``Kinematics`` object, and its ``Options`` object. As an example, we will use the integrated branching ratio of $B^-\\to D\\ell^-\\bar\\nu$, which is represented by the name ``B->Dlnu::BR``. The latter is a well formed ``QualifiedName``, which is used throughout EOS to address observables and other objects. Additional information about any given observable can be obtained by displaying the full database entry, which also contains information about the kinematic variables required:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:05.797896Z",
     "start_time": "2021-10-21T13:14:05.772607Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>\n",
       "<tr><th>QualifedName</th><td><tt style=\"color:grey\">B->Dlnu::BR</tt></td></tr><tr><th>Description</th><td>$$\\mathcal{B}(B\\to \\bar{D}\\ell^-\\bar\\nu)$$</td></tr><tr><th rowspan=2>Kinematic Variables</th><td>q2_min</td></tr><tr><td>q2_max</td></tr></table>"
      ],
      "text/plain": [
       "<_eos.ObservableEntry at 0x7fef4bed0ad8>"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eos.Observables()['B->Dlnu::BR']"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Note that in the above we display a single observable by name using the ``[]`` operator.\n",
    "\n",
    "From the above output we understand that the observable ``B->Dlnu::BR`` expects two kinematic variables, corresponding here to the lower and upper integration boundaries of the dilepton invariant mass ``q2``.\n",
    "\n",
    "We proceed to create an ``Observable`` object for ``B->Dlnu::BR`` with the default set of parameters and options,\n",
    "and then display it:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:05.994572Z",
     "start_time": "2021-10-21T13:14:05.800758Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <table>\n",
       "            <tr>\n",
       "                <th>B->Dlnu::BR</th>\n",
       "                <td colspan=\"2\">(eos.Observable)</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <th rowspan=\"2\">kinematics</th>\n",
       "                <th>q2_min</th><td>0.02</td>\n",
       "            </tr>\n",
       "            <tr><th>q2_max</th><td>11.6</td></tr>\n",
       "            <tr>\n",
       "                <th rowspan=\"2\">options</th>\n",
       "                <th>I</th><td>1/2</td>\n",
       "            </tr>\n",
       "            <tr><th>U</th><td>c</td></tr>\n",
       "            <tr>\n",
       "                <th>current value</th>\n",
       "                <td colspan=\"2\"><tt>0.02417</tt></td>\n",
       "            </tr>\n",
       "        </table>"
      ],
      "text/plain": [
       "<_eos.Observable at 0x7fef4bed0b30>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "parameters = eos.Parameters.Defaults()\n",
    "kinematics = eos.Kinematics(q2_min=0.02, q2_max=11.60)\n",
    "obs = eos.Observable.make('B->Dlnu::BR', parameters, kinematics, eos.Options())\n",
    "display(obs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The default option ``l=mu`` select $\\ell=\\mu$ as the lepton flavour. The value of the observable is shown\n",
    "to be about $2.4\\%$,\n",
    "which is compatible with the current world average for the $\\bar{B}^-\\to D^0\\mu^-\\bar\\nu$ branching ratio.\n",
    "\n",
    "By setting the ``l`` option to the value ``tau``, we create a different observable representing the $\\bar{B}^-\\to D^0\\tau^-\\bar\\nu$ branching ratio:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:06.010353Z",
     "start_time": "2021-10-21T13:14:05.997515Z"
    }
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "\n",
       "        <table>\n",
       "            <tr>\n",
       "                <th>B->Dlnu::BR</th>\n",
       "                <td colspan=\"2\">(eos.Observable)</td>\n",
       "            </tr>\n",
       "            <tr>\n",
       "                <th rowspan=\"2\">kinematics</th>\n",
       "                <th>q2_min</th><td>3.17</td>\n",
       "            </tr>\n",
       "            <tr><th>q2_max</th><td>11.6</td></tr>\n",
       "            <tr>\n",
       "                <th rowspan=\"3\">options</th>\n",
       "                <th>I</th><td>1/2</td>\n",
       "            </tr>\n",
       "            <tr><th>U</th><td>c</td></tr>\n",
       "<tr><th>l</th><td>tau</td></tr>\n",
       "            <tr>\n",
       "                <th>current value</th>\n",
       "                <td colspan=\"2\"><tt>0.007147</tt></td>\n",
       "            </tr>\n",
       "        </table>"
      ],
      "text/plain": [
       "<_eos.Observable at 0x7fef4bed0be0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kinematics = eos.Kinematics(q2_min=3.17, q2_max=11.60)\n",
    "obs = eos.Observable.make('B->Dlnu::BR', parameters, kinematics, eos.Options(l='tau'))\n",
    "display(obs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The new observable yields a value of $0.71\\%$.\n",
    "\n",
    "So far we evaluated the integrated branching ratio. EOS also provides the corresponding differential branching ratio as a function of the squared momentum transfer $q^2$.\n",
    "The differential branching fraction is accessible through the name ``B->Dlnu::dBR/dq2``.\n",
    "To illustrate it, we use EOS's plot functions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:09.734410Z",
     "start_time": "2021-10-21T13:14:06.013163Z"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:   plotting EOS observable \"B->Dlnu::dBR/dq2;l=mu\"\n",
      "INFO:EOS:   plotting EOS observable \"B->Dlnu::dBR/dq2;l=tau\"\n",
      "WARNING:matplotlib.font_manager:findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$', 'range': [0.0, 11.60] },\n",
    "        'y': { 'label': r'$d\\mathcal{B}/dq^2$',                    'range': [0.0,  5e-3] },\n",
    "        'legend': { 'location': 'upper center' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'$\\ell=\\mu$',\n",
    "            'type': 'observable',\n",
    "            'observable': 'B->Dlnu::dBR/dq2;l=mu',\n",
    "            'variable': 'q2',\n",
    "            'range': [0.02, 11.60],\n",
    "        },\n",
    "        {\n",
    "            'label': r'$\\ell=\\tau$',\n",
    "            'type': 'observable',\n",
    "            'observable': 'B->Dlnu::dBR/dq2;l=tau',\n",
    "            'variable': 'q2',\n",
    "            'range': [3.17, 11.60],\n",
    "        }\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Estimating Theory Uncertainties"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To estimate theoretical uncertainties of the observables, EOS uses Bayesian statistics.\n",
    "The latter interprets the theory parameters as random variables and assigns *a priori*\n",
    "probability density functions (prior PDFs) for each parameter.\n",
    "\n",
    "We carry on using the integrated branching ratios of $`\\bar{B}^-\\to D^0\\left\\lbrace\\mu^-, \\tau^-\\right\\rbrace\\bar\\nu$ decays as examples.\n",
    "The largest source of theoretical uncertainty in these decays arises from the hadronic matrix elements, i.e.,\n",
    "from the form factors $f^{B\\to \\bar{D}}_+(q^2)$ and $f^{B\\to \\bar{D}}_0(q^2)$.\n",
    "Both form factors have been obtained independently using lattice QCD simulations by the HPQCD and Fermilab/MILC (FNAL+MILC) collaborations.\n",
    "The joint likelihoods for both form factors at different $q^2$ values of each prediction are available in EOS as `Constraint` objects under the names ``B->D::f_++f_0@HPQCD2015A`` and ``B->D::f_++f_0@FNAL+MILC2015B``.\n",
    "We will discuss such constraints in more detail in the next example notebook on parameter inference.\n",
    "For this example, we will use both the HPQCD and the FNAL+MILC results and create a combined likelihood as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:11.561087Z",
     "start_time": "2021-10-21T13:14:09.742304Z"
    }
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Creating analysis with 5 priors, 2 EOS-wide constraints, 0 global options, 0 manually-entered constraints and 0 fixed parameters.\n",
      "INFO:EOS:likelihood probably depends on 3 parameter(s) that do not appear in the prior; check prior?\n"
     ]
    }
   ],
   "source": [
    "analysis_args = {\n",
    "    'priors': [\n",
    "        { 'parameter': 'B->D::alpha^f+_0@BSZ2015', 'min':  0.0, 'max':  1.0, 'type': 'uniform' },\n",
    "        { 'parameter': 'B->D::alpha^f+_1@BSZ2015', 'min': -5.0, 'max': +5.0, 'type': 'uniform' },\n",
    "        { 'parameter': 'B->D::alpha^f+_2@BSZ2015', 'min': -5.0, 'max': +5.0, 'type': 'uniform' },\n",
    "        { 'parameter': 'B->D::alpha^f0_1@BSZ2015', 'min': -5.0, 'max': +5.0, 'type': 'uniform' },\n",
    "        { 'parameter': 'B->D::alpha^f0_2@BSZ2015', 'min': -5.0, 'max': +5.0, 'type': 'uniform' }\n",
    "    ],\n",
    "    'likelihood': [\n",
    "        'B->D::f_++f_0@HPQCD:2015A',\n",
    "        'B->D::f_++f_0@FNAL+MILC:2015B'\n",
    "    ]\n",
    "}\n",
    "analysis = eos.Analysis(**analysis_args)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next we create three observables: the semi-muonic branching ratio, the semi-tauonic branching ratio, and the ratio of the former two.\n",
    "By using `analysis.parameter` in the construction of these observables, we ensure that our observables and the `Analysis` object share the same parameter set. This means that changes to the `Analysis`' parameters will affect the evaluation of all three observables."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:11.581174Z",
     "start_time": "2021-10-21T13:14:11.565588Z"
    }
   },
   "outputs": [],
   "source": [
    "obs_mu  = eos.Observable.make(\n",
    "    'B->Dlnu::BR',\n",
    "    analysis.parameters,\n",
    "    eos.Kinematics(q2_min=0.02, q2_max=11.60),\n",
    "    eos.Options({'l':'mu', 'form-factors':'BSZ2015'})\n",
    ")\n",
    "obs_tau = eos.Observable.make(\n",
    "    'B->Dlnu::BR',\n",
    "    analysis.parameters,\n",
    "    eos.Kinematics(q2_min=3.17, q2_max=11.60),\n",
    "    eos.Options({'l':'tau','form-factors':'BSZ2015'})\n",
    ")\n",
    "obs_R_D = eos.Observable.make(\n",
    "    'B->Dlnu::R_D',\n",
    "    analysis.parameters,\n",
    "    eos.Kinematics(q2_mu_min=0.02, q2_mu_max=11.60, q2_tau_min=3.17, q2_tau_max=11.60),\n",
    "    eos.Options({'form-factors':'BSZ2015'})\n",
    ")\n",
    "observables=(obs_mu, obs_tau, obs_R_D)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "In the above, we made sure to provide the option :code:`form-factors=BSZ2015` to ensure that the right form factor plugin is used.\n",
    "\n",
    "Sampling from the log(posterior) and -- at the same time -- producing posterior-predictive samples of the three observables is achieved as follows:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:39.797617Z",
     "start_time": "2021-10-21T13:14:11.584844Z"
    }
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "df3abed88c59421a8013c1421dd049d3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/3 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 3\n",
      "INFO:EOS:Prerun 0: acceptance rate is   2%\n",
      "INFO:EOS:Prerun 1 out of 3\n",
      "INFO:EOS:Prerun 1: acceptance rate is   3%\n",
      "INFO:EOS:Prerun 2 out of 3\n",
      "INFO:EOS:Prerun 2: acceptance rate is  12%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "0a8ea1a686754ccfb385882f7f5b5233",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  28%\n"
     ]
    }
   ],
   "source": [
    "parameter_samples, _, observable_samples = analysis.sample(N=5000, pre_N=1000, observables=observables)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Here `N=5000` samples are produced. To illustrate these samples we use EOS' plotting framework:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:40.664260Z",
     "start_time": "2021-10-21T13:14:39.801643Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$d\\mathcal{B}/dq^2$',  'range': [0.0,  3e-2] },\n",
    "        'legend': { 'location': 'upper center' }\n",
    "    },\n",
    "    'contents': [\n",
    "        { 'label': r'$\\ell=\\mu$', 'type': 'histogram', 'bins': 30, 'data': { 'samples': observable_samples[:, 0] }},\n",
    "        { 'label': r'$\\ell=\\tau$','type': 'histogram', 'bins': 30, 'data': { 'samples': observable_samples[:, 1] }},\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can convince ourselves of the usefullness of the correlated samples by computing the lepton-flavour universality ratio $R_D$ twice: once using EOS' built-in observable ``B->Dlnu::R_D`` as sampled above,\n",
    "and once by calculating the ratio manually for each sample:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:42.010687Z",
     "start_time": "2021-10-21T13:14:40.667044Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$d\\mathcal{B}/dq^2$',  'range': [0.28,  0.32] },\n",
    "        'legend': { 'location': 'upper left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        { 'label': r'$R_D$ (EOS)',     'type': 'histogram', 'bins': 30, 'color': 'C3', 'data': { 'samples': observable_samples[:, 2] }},\n",
    "        { 'label': r'$R_D$ (manually)','type': 'histogram', 'bins': 30, 'color': 'C4', 'data': { 'samples': [o[1] / o[0] for o in observable_samples[:]] },\n",
    "          'histtype': 'step'},\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Using the Numpy routines ``numpy.average`` and ``numpy.var`` we can produce numerical estimates\n",
    "of the mean and the standard deviation:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:42.029241Z",
     "start_time": "2021-10-21T13:14:42.013423Z"
    }
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "B->Dlnu::BR;I=1/2,U=c,form-factors=BSZ2015,l=mu  = 0.0235 +/- 0.0006\n",
      "B->Dlnu::BR;I=1/2,U=c,form-factors=BSZ2015,l=tau = 0.0071 +/- 0.0001\n",
      "B->Dlnu::R_D;form-factors=BSZ2015          = 0.3015 +/- 0.0001\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "\n",
    "print('{obs};{opt}  = {mean:.4f} +/- {std:.4f}'.format(\n",
    "    obs=obs_mu.name(), opt=obs_mu.options(),\n",
    "    mean=np.average(observable_samples[:,0]),\n",
    "    std=np.sqrt(np.var(observable_samples[:, 0]))\n",
    "))\n",
    "print('{obs};{opt} = {mean:.4f} +/- {std:.4f}'.format(\n",
    "    obs=obs_tau.name(), opt=obs_tau.options(),\n",
    "    mean=np.average(observable_samples[:,1]),\n",
    "    std=np.sqrt(np.var(observable_samples[:, 1]))\n",
    "))\n",
    "print('{obs};{opt}          = {mean:.4f} +/- {std:.4f}'.format(\n",
    "    obs=obs_R_D.name(), opt=obs_R_D.options(),\n",
    "    mean=np.average(observable_samples[:,2]),\n",
    "    std=np.sqrt(np.var(observable_samples[:, 1]))\n",
    "))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To obtain uncertainty bands for a plot of the differential branching ratios, we can now produce a\n",
    "sequence of observables at different points in phase space. We then pass these observables on to\n",
    "``analysis.sample``, to obtain posterior-predictive samples:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:58.025653Z",
     "start_time": "2021-10-21T13:14:42.032679Z"
    },
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "796b91f458884ab5b761ba7241454111",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/3 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 3\n",
      "INFO:EOS:Prerun 0: acceptance rate is   2%\n",
      "INFO:EOS:Prerun 1 out of 3\n",
      "INFO:EOS:Prerun 1: acceptance rate is   4%\n",
      "INFO:EOS:Prerun 2 out of 3\n",
      "INFO:EOS:Prerun 2: acceptance rate is  14%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "7b34dfeaf04e40b78470b3ca7c132270",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  32%\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "bc1959beace64f488186120d6cceeaaa",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/3 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 3\n",
      "INFO:EOS:Prerun 0: acceptance rate is   2%\n",
      "INFO:EOS:Prerun 1 out of 3\n",
      "INFO:EOS:Prerun 1: acceptance rate is   3%\n",
      "INFO:EOS:Prerun 2 out of 3\n",
      "INFO:EOS:Prerun 2: acceptance rate is  18%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "8c3a5ccd68f14f0785c036124725209e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  29%\n"
     ]
    }
   ],
   "source": [
    "mu_q2values  = np.unique(np.concatenate((np.linspace(0.02,  1.00, 20), np.linspace(1.00, 11.60, 20))))\n",
    "mu_obs       = [eos.Observable.make(\n",
    "                   'B->Dlnu::dBR/dq2', analysis.parameters, eos.Kinematics(q2=q2),\n",
    "                   eos.Options({'form-factors': 'BSZ2015', 'l': 'mu'}))\n",
    "               for q2 in mu_q2values]\n",
    "tau_q2values = np.linspace(3.17, 11.60, 40)\n",
    "tau_obs      = [eos.Observable.make(\n",
    "                   'B->Dlnu::dBR/dq2', analysis.parameters, eos.Kinematics(q2=q2),\n",
    "                   eos.Options({'form-factors': 'BSZ2015', 'l': 'tau'}))\n",
    "               for q2 in tau_q2values]\n",
    "\n",
    "_, _, mu_samples  = analysis.sample(N=5000, pre_N=1000, observables=mu_obs)\n",
    "_, _, tau_samples = analysis.sample(N=5000, pre_N=1000, observables=tau_obs)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can plot the so-obtained posterior-predictive samples with EOS' plotting framework by running:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "ExecuteTime": {
     "end_time": "2021-10-21T13:14:58.765178Z",
     "start_time": "2021-10-21T13:14:58.034351Z"
    }
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$', 'range': [0.0, 11.60] },\n",
    "        'y': { 'label': r'$d\\mathcal{B}/dq^2$',                    'range': [0.0,  5e-3] },\n",
    "        'legend': { 'location': 'upper center' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "          'label': r'$\\ell=\\mu$', 'type': 'uncertainty', 'range': [0.02, 11.60],\n",
    "          'data': { 'samples': mu_samples, 'xvalues': mu_q2values }\n",
    "        },\n",
    "        {\n",
    "          'label': r'$\\ell=\\tau$','type': 'uncertainty', 'range': [3.17, 11.60],\n",
    "          'data': { 'samples': tau_samples, 'xvalues': tau_q2values }\n",
    "        },\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import eos\n",
    "import pypmc\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulation of Pseudo Events"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "EOS can simulate pseudo events from any of its built-in PDFs using Markov chain Monte Carlo techniques.\n",
    "The examples following in this section illustrate how to find a specific PDF from the list of all built-in PDFs,\n",
    "simulate the pseudo events from this object, compare to the pseudo events with the analytic results,\n",
    "and plot 1D and 2D histograms of the pseudo events."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Listing the built-in Probability Density Functions"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "You can show the list of probability density functions (PDFs) using the ``eos.SignalPDFs`` class.\n",
    "Searching for a specific observable is possible filtering by the full signal PDF name's *prefix*, *name*, or *suffix*, e.g.:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<table>      <tr><th><tt style=\"color:grey\">B->Dlnu::dGamma/dq2</tt></th><td style=\"text-align:left\">    The decay B->P l nu, where both B=(B qbar) and P=(U qbar) are pseudoscalars, and l=e,mu,tau is a lepton.</td></tr>      <tr><th><tt style=\"color:grey\">B->Dlnu::d^2Gamma/dq2/dcos(theta_l)</tt></th><td style=\"text-align:left\">    The decay B->P l nu, where both B=(B qbar) and P=(U qbar) are pseudoscalars, and l=e,mu,tau is a lepton.</td></tr></table>"
      ],
      "text/plain": [
       "<eos.signal_pdf.SignalPDFs at 0x7f9678213f80>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eos.SignalPDFs(prefix='B->Dlnu')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Constructing a 1D PDF and Simulating Pseudo Events"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We construct the one-dimension PDF describing the decay distribution in the variable $q^2$ and for $\\ell=\\mu$ leptons. We create the ``q2`` kinematic variable and set it to an arbitrary starting value.\n",
    "We set boundaries for the phase space from which we want to sample through the kinematic variables ``q2_min`` and ``q2_max``. If needed, we can shrink the phase space to a volume smaller than physically allowed. The normalization of the PDF will automatically adapt.\n",
    "\n",
    "We simulate ``stride * N=250000`` pseudo events/samples from the PDF, which are thinned down to ``N=50000``.\n",
    "The Markov chains can self adapt to the PDF in ``preruns=3`` preruns with ``pre_N=1000`` pseudo events/samples each."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "c12eb6091bc84eba9ed18586a0ff1b39",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/3 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 3\n",
      "INFO:EOS:Prerun 0: acceptance rate is  87%\n",
      "INFO:EOS:Prerun 1 out of 3\n",
      "INFO:EOS:Prerun 1: acceptance rate is  39%\n",
      "INFO:EOS:Prerun 2 out of 3\n",
      "INFO:EOS:Prerun 2: acceptance rate is  32%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "cd699552d24047559bd9c6a22b4db6f3",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  29%\n"
     ]
    }
   ],
   "source": [
    "mu_kinematics = eos.Kinematics({\n",
    "    'q2':            2.0,  'q2_min':            0.02,     'q2_max':           11.6,\n",
    "})\n",
    "mu_pdf = eos.SignalPDF.make('B->Dlnu::dGamma/dq2', eos.Parameters(), mu_kinematics, eos.Options())\n",
    "rng = np.random.mtrand.RandomState(74205)\n",
    "mu_samples, mu_weights = mu_pdf.sample_mcmc(N=50000, stride=5, pre_N=1000, preruns=3, rng=rng)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We repeat the exercise for $\\ell=\\tau$ leptons, and adapt the phase space accordingly."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "f976a7c18e994bcb9495482bc5e0c886",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/3 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 3\n",
      "INFO:EOS:Prerun 0: acceptance rate is  89%\n",
      "INFO:EOS:Prerun 1 out of 3\n",
      "INFO:EOS:Prerun 1: acceptance rate is  42%\n",
      "INFO:EOS:Prerun 2 out of 3\n",
      "INFO:EOS:Prerun 2: acceptance rate is  38%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "2ad8a78382c94dca800f9184df2d30fe",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  29%\n"
     ]
    }
   ],
   "source": [
    "tau_kinematics = eos.Kinematics({\n",
    "    'q2':            4.0,  'q2_min':            3.17,     'q2_max':           11.6,\n",
    "})\n",
    "tau_pdf = eos.SignalPDF.make('B->Dlnu::dGamma/dq2', eos.Parameters(), tau_kinematics, eos.Options(l='tau'))\n",
    "rng = np.random.mtrand.RandomState(74205)\n",
    "tau_samples, tau_weights = tau_pdf.sample_mcmc(N=50000, stride=5, pre_N=1000, preruns=3, rng=rng)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Comparing the 1D PDF samples with the analytic result ##"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now histogram the samples and compare the histogram with the analytical result.\n",
    "Similar to observables, ``SignalPDF`` objects can be plotted as a function of a single kinematic variable,\n",
    "while keeping all other kinematic variables fixed. The latter is achieved via the ``kinematics`` key."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:   plotting EOS PDF \"B->Dlnu::dGamma/dq2;l=mu\"\n",
      "INFO:EOS:   plotting EOS PDF \"B->Dlnu::dGamma/dq2;l=tau\"\n",
      "WARNING:matplotlib.font_manager:findfont: Font family ['serif'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$', 'range': [0.0, 11.60] },\n",
    "        'y': { 'label': r'$P(q^2)$',                               'range': [0.0,  0.25] },\n",
    "        'legend': { 'location': 'upper left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'samples ($\\ell=\\mu$)',\n",
    "            'type': 'histogram',\n",
    "            'data': {\n",
    "                'samples': mu_samples\n",
    "            },\n",
    "            'color': 'C0'\n",
    "        },\n",
    "        {\n",
    "            'label': r'samples ($\\ell=\\tau$)',\n",
    "            'type': 'histogram',\n",
    "            'data': {\n",
    "                'samples': tau_samples\n",
    "            },\n",
    "            'color': 'C1'\n",
    "        },\n",
    "        {\n",
    "            'label': r'PDF ($\\ell=\\mu$)',\n",
    "            'type': 'signal-pdf',\n",
    "            'pdf': 'B->Dlnu::dGamma/dq2;l=mu',\n",
    "            'kinematic': 'q2',\n",
    "            'range': [0.02, 11.60],\n",
    "            'kinematics': {\n",
    "                'q2_min':  0.02,\n",
    "                'q2_max': 11.60,\n",
    "            },\n",
    "            'color': 'C0'\n",
    "        },\n",
    "        {\n",
    "            'label': r'PDF ($\\ell=\\tau$)',\n",
    "            'type': 'signal-pdf',\n",
    "            'pdf': 'B->Dlnu::dGamma/dq2;l=tau',\n",
    "            'kinematic': 'q2',\n",
    "            'range': [3.17, 11.60],\n",
    "            'kinematics': {\n",
    "                'q2_min':  3.17,\n",
    "                'q2_max': 11.60,\n",
    "            },\n",
    "            'color': 'C1'\n",
    "        },\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "As you can see, we have excellent agreement between our simulations and the respective analytic expressions for the PDFs."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Constructing a 4D PDF and Simulating Pseudo Events"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can also draw samples for PDFs with more than two kinematic variables. Here, we\n",
    "use the full four-dimensional PDF for $\\bar{B}\\to D^*\\ell^-\\bar\\nu$ decays.\n",
    "\n",
    "We declare and initialize all four kinematic variables (``q2``, ``cos(theta_l)``, ``cos(theta_d)``, and ``phi``),\n",
    "and provide the phase space boundaries (same names appended with ``_min`` and ``_max``).\n",
    "\n",
    "We then produce the samples as for the 1D PDF."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "9e52ea811c66422c978dbc4c6b826a5e",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Pre-runs:   0%|          | 0/3 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Prerun 0 out of 3\n",
      "INFO:EOS:Prerun 0: acceptance rate is  61%\n",
      "INFO:EOS:Prerun 1 out of 3\n",
      "INFO:EOS:Prerun 1: acceptance rate is  15%\n",
      "INFO:EOS:Prerun 2 out of 3\n",
      "INFO:EOS:Prerun 2: acceptance rate is  19%\n",
      "INFO:EOS:Main run: started ...\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "fe22eb4daa6540b1b3a36b1b9dd902e6",
       "version_major": 2,
       "version_minor": 0
      },
      "text/plain": [
       "Main run:   0%|          | 0/100 [00:00<?, ?it/s]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "INFO:EOS:Main run: acceptance rate is  19%\n"
     ]
    }
   ],
   "source": [
    "dstarlnu_kinematics = eos.Kinematics({\n",
    "    'q2':            2.0,  'q2_min':            0.02,     'q2_max':           10.5,\n",
    "    'cos(theta_l)':  0.0,  'cos(theta_l)_min': -1.0,      'cos(theta_l)_max': +1.0,\n",
    "    'cos(theta_d)':  0.0,  'cos(theta_d)_min': -1.0,      'cos(theta_d)_max': +1.0,\n",
    "    'phi':           0.3,  'phi_min':           0.0,      'phi_max':           2.0 * np.pi\n",
    "})\n",
    "dstarlnu_pdf = eos.SignalPDF.make('B->D^*lnu::d^4Gamma', eos.Parameters(), dstarlnu_kinematics, eos.Options())\n",
    "rng = np.random.mtrand.RandomState(74205)\n",
    "dstarlnu_samples, _ = dstarlnu_pdf.sample_mcmc(N=50000, stride=5, pre_N=1000, preruns=3, rng=rng)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We can now show correlations of the kinematic variables by plotting 2D histograms, beginning with $q^2$ vs $\\cos\\theta_\\ell$, ..."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$', 'range': [ 0.0, 10.50] },\n",
    "        'y': { 'label': r'$cos(\\theta_\\ell)$',                     'range': [-1.0,  +1.0] },\n",
    "        'legend': { 'location': 'upper left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'samples ($\\ell=\\mu$)',\n",
    "            'type': 'histogram2D',\n",
    "            'data': {\n",
    "                'samples': dstarlnu_samples[:, (0, 1)]\n",
    "            },\n",
    "            'bins': 40\n",
    "        },\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "... over $\\cos\\theta_\\ell$ vs $\\cos\\theta_D$ ..."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$cos(\\theta_\\ell)$',                     'range': [-1.0,  +1.0] },\n",
    "        'y': { 'label': r'$cos(\\theta_D)$',                        'range': [-1.0,  +1.0] },\n",
    "        'legend': { 'location': 'upper left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'samples ($\\ell=\\mu$)',\n",
    "            'type': 'histogram2D',\n",
    "            'data': {\n",
    "                'samples': dstarlnu_samples[:, (1, 2)]\n",
    "            },\n",
    "            'bins': 40\n",
    "        },\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "... to $q^2$ vs $\\phi$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_args = {\n",
    "    'plot': {\n",
    "        'x': { 'label': r'$q^2$', 'unit': r'$\\textnormal{GeV}^2$', 'range': [0.0, 10.70] },\n",
    "        'y': { 'label': r'$\\phi$',                                 'range': [0.0,  6.28] },\n",
    "        'legend': { 'location': 'upper left' }\n",
    "    },\n",
    "    'contents': [\n",
    "        {\n",
    "            'label': r'samples ($\\ell=\\mu$)',\n",
    "            'type': 'histogram2D',\n",
    "            'data': {\n",
    "                'samples': dstarlnu_samples[:, (0, 3)]\n",
    "            },\n",
    "            'bins': 40\n",
    "        },\n",
    "    ]\n",
    "}\n",
    "eos.plot.Plotter(plot_args).plot()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

